Deformations of toric pairs and the smoothing of Batyrev Calabi-Yau threefolds

Let $\Delta$ be a reflexive four-polytope with primitive edges. We construct deformations of the toric fourfold defined by its face fan that smooth the singularities of a generic anticanonical Calabi-Yau hypersurface over a chosen two-dimensional face. The construction applies when the face cone is smoothable and the dual edge has an interior lattice point; its equations are trinomials in Cox coordinates. It gives a smoothing of the hypersurface when this is the only face whose cone is singular. If every singular face satisfies these conditions, simultaneous smoothing follows in the nodal case and, in general, under irreducibility of the semiuniversal deformation space. A seven-vertex example with one ordinary double point and no smoothing shows that the dual-edge condition is sharp. A scan of the Kreuzer--Skarke classification shows that the facewise criterion accounts for 3,774 of the 30,241 smoothings in the Batyrev--Kreuzer census; the other 26,467 require relations among exceptional curve classes from different faces.

==> anc/DATASET_CHECK.md <==
# Checking the Kreuzer–Skarke dataset copy

**Full verification passed.** All **473,800,776 entries** in the 30 pinned
files passed the lattice check and final checkpoint validation, completing
at 21:44:57 EDT on 9 September 2026. The
[full result](output/ks_dataset_check_2026-09-09.json) reports
`full_lattice_check_passed` and `classification_verified: true`.
The final validation took 1,236.26 seconds (20 minutes 36 seconds); the
complete SQLite index set occupies 40,721,313,792 bytes (40.72 GB).
This validates the input database copy. It does not recompute the papers'
singularity-subset counts or check the supplied Hodge-number columns.
Papers I–III use this result to discharge their database-completeness and
no-repetition hypotheses. Papers IV–V identify the verified inputs to their
bounded censuses. The singularity counts remain the results of the original
enumerations, with the implementation checks described in the papers.

`src/check_ks_dataset.py` checks the parquet files identified by
`manifests/ks_polytopes_4d_sha256.tsv`. The manifest pins revision
`60c0e119a03608418df538191f65da3f43b5b819` of
[calabi-yau-data/polytopes-4d](https://huggingface.co/datasets/calabi-yau-data/polytopes-4d/tree/60c0e119a03608418df538191f65da3f43b5b819).
The complete copy consists of 30 files, for 5–33 and 36 vertices,
totalling 15,773,290,651 bytes (15.77 GB).

The checker separates three questions:

1. **File integrity and coverage:** are all expected files present, do their
   byte sizes and SHA-256 digests match the manifest, and do their parquet
   row counts sum to 473,800,776?
2. **Repeated coordinate sets:** after sorting each row's vertices, is any
   coordinate set repeated? This catches vertex reorderings but cannot
   detect equivalent polytopes written in different lattice bases.
3. **Reflexivity and lattice equivalence:** recompute facet equations and
   canonical normal forms using PALP, check dimension four, reflexivity,
   the number of actual vertices and the recorded facet count, and reject
   repeated normal forms. This checks the mathematical representatives,
   independently of whether the supplied coordinates are already in normal
   form.

PALP's `poly.x -fneN` processes batches, without enumerating all lattice
points or calculating Hodge numbers. The facet output distinguishes
reflexive polytopes, and `-N` computes a normal form under `GL(4,Z)`;
see the [PALP documentation](https://hep.itp.tuwien.ac.at/~kreuzer/CY/palpwiki/Documentation_on_poly.x)
and [normal-form reference](https://arxiv.org/abs/1301.6641).
The checker relies on those PALP routines; it is not a separately formalized
verification of PALP.

After **all** 473,800,776 rows pass the lattice check, they are distinct
four-dimensional reflexive polytopes. The
[published Kreuzer–Skarke classification](https://arxiv.org/abs/hep-th/0002240)
then implies that the copy is complete. A checksum pass, coordinate-only
deduplication, or a successful sample does not establish this conclusion.
The script reports `classification_verified: true` only for the complete
lattice check. It does not rerun the papers' singularity classifications,
verify their counts, or validate the supplied Hodge-number columns.

## Commands

### Connection to the original scans

The upstream repository history consists of the initial commit and data
upload on 18 February 2024, followed by a README edit on 23 February 2024.
The upload and pinned revisions have identical Git-LFS SHA-256 identifiers
and byte sizes for all 30 parquet files, matching our manifest and full
verification report. Thus the published data objects were unchanged before
and throughout the original July 2026 scans. The recorded source is
[the upstream commit history](https://huggingface.co/datasets/calabi-yau-data/polytopes-4d/commits/60c0e119a03608418df538191f65da3f43b5b819);
the identifiers and per-revision file objects are preserved in
[`manifests/ks_upstream_history.json`](manifests/ks_upstream_history.json).

The saved local-obstruction results match all 30 verified filenames and
row counts. The saved both-sides results match the 29 files for 5–33
vertices, with the 36-vertex polytope checked separately. The four saved
Batyrev–Kreuzer groups match the corresponding verified row totals.
[`src/reconcile_ks_inputs.py`](src/reconcile_ks_inputs.py) checks these
agreements and records the saved result hashes in
[`output/ks_scan_input_reconciliation_2026-09-09.json`](output/ks_scan_input_reconciliation_2026-09-09.json).

The legacy scan outputs did not record their input digests at execution
time. This reconciliation documents their source and coverage; it does not
retroactively attest to the bytes read by those processes. Nor does it
repeat the singularity tests. In particular, the 39,175,536 obstruction
count and the 590-polytope classification are the original scan results;
the 30,241 smoothings in Paper II are attributed to Batyrev–Kreuzer.
The full dataset includes the 36-vertex file: it was outside the original
scan range, not missing from the published copy.

Run the reconciliation with the standard Python library:

```bash
python3 src/reconcile_ks_inputs.py
```

### Repeating the dataset verification

Use Python with `pyarrow` installed. The project environment is
`./venv/bin/python`; replace that interpreter path as needed. The lattice
check additionally requires PALP. The script looks on `PATH` and then asks
an installed SageMath for its `poly.x`; alternatively pass
`--palp /path/to/poly.x`.

```bash
# Always verifies bytes against the pinned manifest; lists missing files.
./venv/bin/python src/check_ks_dataset.py inventory

# Check every available row for repeated coordinate sets.
./venv/bin/python src/check_ks_dataset.py check \
  --mode stored --allow-partial --batch-size 8192

# Check every available row for reflexivity and GL(4,Z) uniqueness.
./venv/bin/python src/check_ks_dataset.py check \
  --mode lattice --allow-partial --batch-size 2048

# Measure both modes on deterministic uniform samples of available files.
./venv/bin/python src/check_ks_dataset.py benchmark --sample-per-file 500

# Full mathematical check: refuses to start if any input file is missing.
./venv/bin/python src/check_ks_dataset.py check --mode lattice --batch-size 2048

# Adversarial checks, including a changed lattice basis and invalid inputs.
./venv/bin/python src/test_check_ks_dataset.py
```

Use `--vertices 5 6`, for example, to select available vertex-count files.
A partial check requires `--allow-partial` and never reports full
classification verification. Reports are JSON; use `--report PATH` to
choose a destination. The script never downloads files automatically.

SQLite files under `data/ks-check/` store complete, injectively encoded
normal forms, not just hashes. There is one file per vertex count and mode;
equivalent polytopes necessarily have the same vertex count. Each completed
batch commits its keys and row offset in a single transaction. Repeating
the command resumes it. Input-file, checker-source, or PALP-binary changes
invalidate the checkpoint; use a new `--work-dir` in that case. Do not edit
the checkpoint files. A duplicate, invalid polytope, malformed PALP output,
or timeout produces a failing exit status and report. The batch timeout
defaults to 120 seconds; smaller batches or `--palp-timeout` can be used
for unusually expensive files.

The checks run serially and stream the parquet data in bounded batches.
SQLite uses disk for its index. Larger data and indexes can slow the check;
sample timings are not guaranteed full-run timings. Benchmark sampling time
is reported separately from normal-form and index-insertion time, so the
sample's linear extrapolation omits full sequential decoding costs and
large-index effects. In particular, samples from files with at most nine
vertices do not measure the cost of the larger polytopes that dominate the
complete classification.

## Recorded partial verification

The verification run of 8 September 2026 used only the 5–9 vertex files:

| Vertices | Rows |
|---:|---:|
| 5 | 1,561 |
| 6 | 24,189 |
| 7 | 177,446 |
| 8 | 834,638 |
| 9 | 2,867,955 |
| **Total** | **3,905,789** |

These files occupy 83,732,464 bytes (79.9 MiB), cover 0.82435% of the
classification, and all match the pinned SHA-256 digests. The other 25 files
were outside this run and total 15,689,558,187 bytes (15.69 GB). All tested
coordinate sets were distinct; the stored-coordinate check took 66.99
seconds and used 200.6 MB of SQLite files. This is a partial dataset result.

The full lattice check on those same **3,905,789 rows passed**, finding no
repetitions up to `GL(4,Z)` and no invalid reflexive polytopes, vertex counts,
or facet counts. It took **196.48 seconds (3 minutes 16 seconds)** and used
199.7 MB of SQLite files on an Apple M5. Eleven adversarial tests passed,
including detection of a duplicate in a different lattice basis,
non-reflexive and lower-dimensional input, and checkpoint rollback.
Both modes together used about 400 MB of checkpoint files in this run.

Scaling these complete local runs solely by row count gives **2.26 hours**
for coordinate deduplication or **6.62 hours** for the lattice check across
the full classification. These are provisional extrapolations, **not
measurements of the complete dataset**: this run did not time the 10–36
vertex inputs, whose larger polytopes and disk indexes may take longer.
Allow an overnight run initially, with additional time if those files
benchmark more slowly; rerun the benchmark after downloading them. Time
for any required downloads is additional and depends on the connection.
The complete copy plus one lattice-check index should be budgeted at tens
of GB, with additional disk headroom; current local index sizes cannot
predict its exact size.

[Recorded inputs, per-file results and timings](output/ks_dataset_check_2026-09-08.json)
contain the reproducible evidence and sample benchmark. The report covers
only the stated 3,905,789 rows. The full verification reported at the top of
this document supersedes that coverage limitation; the earlier report and
timing extrapolations remain historical measurements.


==> anc/README.md <==
Ancillary files for

    Deformations of toric pairs and the smoothing of Batyrev Calabi-Yau threefolds
    Bernd Johannes Wuebben, September 2026

These files are the programs and result data behind every computed
statement in the paper, frozen at the version prepared for submission.  The living copy,
together with the code and data of the two companion papers, is

    https://github.com/bwuebben/calabi-yau-smoothability

Layout

    src/        the programs (Python 3.10+, exact integer and rational
                arithmetic; no floating-point operation enters any predicate)
    output/     the results of the Batyrev-Kreuzer enumeration, as JSON
    manifests/  the pinned-input manifest for the Kreuzer-Skarke data

The programs, and what in the paper each one produces

  Machine checks specific to this paper

    paper2_check.py      Lemma 3.3 (the bookkeeping of the chart
                         identification for the type (S) pentagon T+s: the
                         five rays split uniquely and the Cayley degrees
                         m_{1,0}, m_{1,1} = m_{1,0} + e_1^* exist);
                         Section 5 (the 7-vertex polytope Delta_N of
                         Theorem B: reflexive, 10 facets, a unique square
                         face with dual length one, Hodge numbers (3,103));
                         Section 6 (unimodularity of the star subdivisions
                         used in Proposition 6.1 for the three unit-edge
                         one-interior-point type (S) classes).
    cascade_check.py     Proposition 4.7 and Remark 4.8: the hypotheses of
                         Lemma 3.1 for the non-standard summand of the
                         pentagon Q_B, so that the family of Proposition 4.7
                         deforms the threefold X_B of the companion paper to
                         one with three 1/3(1,1,1) points.
    bk_check.py          Section 7.  The enumeration of the Batyrev-Kreuzer
                         class (every two-dimensional face a standard
                         triangle or a unit parallelogram, at least one
                         parallelogram): exactly 198,849 polytopes, in
                         agreement with Batyrev-Kreuzer; exactly 3,774 of
                         them have every square face of dual length at
                         least 2, the remaining 195,075 carry a square of
                         dual length one.  The per-vertex-count results are
                         output/bk_*.json; output/bk_full_census.json holds
                         the totals.

  The programs of the companion paper, on which the above build

    toric_census.py      the type (R)/(D)/(S) trichotomy and the local census
    batyrev_global.py    reflexive-4-polytope toolkit and the example polytopes
    hodge_numbers.py     Batyrev Hodge numbers of MPCP resolutions
    plant_search.py      the completion (planting) search
    ks_sweep.py          the sweep of the Kreuzer-Skarke classification,
                         whose face-enumeration routines bk_check.py uses
    missing_polytope.py  the 36-vertex polytope omitted by the
                         per-vertex-count files

Running

    python3 src/paper2_check.py        # about 1 s; every assertion must pass
    python3 src/cascade_check.py       # about 1 s
    python3 src/toric_census.py        # about 1 s
    python3 src/batyrev_global.py      # about 1 s
    python3 src/hodge_numbers.py       # about 1 s
    python3 src/missing_polytope.py    # about 3 s

These use only the Python standard library.  The Batyrev-Kreuzer
enumeration needs numpy and pyarrow and the per-vertex-count parquet files
of the Kreuzer-Skarke classification as republished at

    https://huggingface.co/datasets/calabi-yau-data/polytopes-4d

which are not redistributed here; manifests/ks_polytopes_4d_sha256.tsv pins
that dataset to the immutable repository revision
60c0e119a03608418df538191f65da3f43b5b819 and records the byte size and
SHA-256 digest of every per-vertex-count file.  With the files in data/ks/,

    python3 src/bk_check.py data/ks/polytopes-4d-0[5-9]-vertices.parquet --procs 4

reproduces output/bk_v0507.json and output/bk_v0809.json; the remaining
files give output/bk_v10_13.json and output/bk_v14_33.json.

Database verification

    src/check_ks_dataset.py       full PALP reflexivity and lattice-equivalence check
    src/test_check_ks_dataset.py  adversarial input and checkpoint tests
    src/reconcile_ks_inputs.py    saved input-name and row-count reconciliation
    output/ks_dataset_check_2026-09-09.json
    output/ks_scan_input_reconciliation_2026-09-09.json
    manifests/ks_upstream_history.json
    DATASET_CHECK.md              scope, input provenance and reproduction commands

All 473,800,776 entries in the 30 pinned files passed the lattice check.
Distinct reflexive representatives and the published classification total
establish completeness of the database copy. The original singularity
counts are not recomputed by that check. The upstream data objects have
been unchanged since February 2024; the saved scan coverage agrees with the
verified inventory. Legacy scan results did not record execution-time input
hashes. The 36-vertex file belongs to the full dataset and was checked
separately because the original scan range ended at 33 vertices.

From the extracted ancillary directory, run:

    python3 src/reconcile_ks_inputs.py

This checks the verified inventory and the census outputs included in this
paper's package. Repeating the full lattice check additionally requires
pyarrow, PALP and the input files; see DATASET_CHECK.md.


==> anc/manifests/ks_polytopes_4d_sha256.tsv <==
# Kreuzer--Skarke parquet mirror used by the census computations.
# Source: https://huggingface.co/datasets/calabi-yau-data/polytopes-4d
# Immutable repository revision: 60c0e119a03608418df538191f65da3f43b5b819
# The SHA-256 values are the Git-LFS object identifiers published by that
# revision.  Columns: sha256, bytes, filename.
6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46	27519	polytopes-4d-05-vertices.parquet
d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c	404804	polytopes-4d-06-vertices.parquet
1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99	3328626	polytopes-4d-07-vertices.parquet
6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96	16658549	polytopes-4d-08-vertices.parquet
ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7	63312966	polytopes-4d-09-vertices.parquet
ace89171d85ee7043aea3039e50e43438a3b61b826921bd9817241e059ccff81	179188957	polytopes-4d-10-vertices.parquet
145cb8f9e067b81c76ad6065b93963bc5fa7016a2674d4f5d96a70f7a2ec7d0b	428110809	polytopes-4d-11-vertices.parquet
ebd596a0f19f8dc45e2a622befc2d44ebab8b865de7effda619299fdb4429fbb	782064278	polytopes-4d-12-vertices.parquet
fe5df6c69673924b9640d2052d9b677cb90927c139f6855437e8ac7ecf9a15a4	1256152434	polytopes-4d-13-vertices.parquet
9df7f7a42da5bdfe486a229258e851a6c7de98a16a6ea6da1a2da2c6eb4df074	1673114566	polytopes-4d-14-vertices.parquet
774e30eb612b74e481ae263b49f2a9d6cbd6bb2dc39fccbb8d14e55f5995ac98	2067198129	polytopes-4d-15-vertices.parquet
74643e9c1316fba159d68b53369442af33daa4c4501a62ab44e232bb4eb83803	2199483819	polytopes-4d-16-vertices.parquet
6895859a288a2c65e193903634f79e2b309b88a5aac00dc9d9ff740273527085	2147366575	polytopes-4d-17-vertices.parquet
d1076383a155fa76c20b1bf5dd0d12a6c1d72ee4869a21405d8fa334a7d4e3f4	1796202046	polytopes-4d-18-vertices.parquet
a200164677830174181032103159b0e6e0939bc917f16345bff6885fa5b72fd7	1360019062	polytopes-4d-19-vertices.parquet
625943c8269046db12c0e91fb7348fee9d7e8f131fdab1fe8135922080b4973d	874920943	polytopes-4d-20-vertices.parquet
51558e6fbb7d313ad72be8bf19cda4f31247649bddde6c2bb8d0aafa68f02728	507765737	polytopes-4d-21-vertices.parquet
2c87e91af43f6200d30b7a6e34f498238a69f432dfa8d991364bde967d329d8f	249233283	polytopes-4d-22-vertices.parquet
5e671561ab1c274fff8caec1f2334be6e45df670b61920aa4cb72bea370747cd	110838257	polytopes-4d-23-vertices.parquet
3e63664e886ecf698c184e7a238bf211b2a90ee8d91ff45853828de225164de8	40533151	polytopes-4d-24-vertices.parquet
6dcad4a90b49c273899f7951e5e4d7db1a9016b3445cd47178e83635030f61bb	12663645	polytopes-4d-25-vertices.parquet
56e4dec55bd5ab0d43fcbe329cf79841b544bb710c6997ad2e95988c14a94771	3577353	polytopes-4d-26-vertices.parquet
accd36408b6f40618b7256334b0ac49479063c919010dac9af6f4f3c8ac4ac73	874362	polytopes-4d-27-vertices.parquet
4943fec720cabd948cf3eda8d3c32b8f9662f5c6ddf91d0cd0dc7cd20972252f	191728	polytopes-4d-28-vertices.parquet
011976808357aa2a3ae2435281239eb080b3300e3db774584cc5f3a0213a8166	37566	polytopes-4d-29-vertices.parquet
ad5cd32521b0b46474e4e6fefd343037435ce63879baa53338b66b8ba8f72dca	9260	polytopes-4d-30-vertices.parquet
240bbbbae947397acca6be4073d841ebe6093f7448b9cbfcc4f86cee2d5726dd	4116	polytopes-4d-31-vertices.parquet
a1acdb1984479d44336f387ef93f3a344a3a295049cb8cac5643c309def17148	3134	polytopes-4d-32-vertices.parquet
4925892a6591f854f2584c9c7ebd4fe714544cd3c92c32aa5abdcc3f16217237	2531	polytopes-4d-33-vertices.parquet
74ed5c20cf7cf93e96b9a9d027a26bfbb68a91dcd37702ef115f4f0c557ada60	2446	polytopes-4d-36-vertices.parquet


==> anc/manifests/ks_upstream_history.json <==
{
  "file_objects": {
    "60c0e119a03608418df538191f65da3f43b5b819": {
      "polytopes-4d-05-vertices.parquet": {
        "bytes": 27519,
        "sha256": "6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46"
      },
      "polytopes-4d-06-vertices.parquet": {
        "bytes": 404804,
        "sha256": "d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c"
      },
      "polytopes-4d-07-vertices.parquet": {
        "bytes": 3328626,
        "sha256": "1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99"
      },
      "polytopes-4d-08-vertices.parquet": {
        "bytes": 16658549,
        "sha256": "6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96"
      },
      "polytopes-4d-09-vertices.parquet": {
        "bytes": 63312966,
        "sha256": "ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7"
      },
      "polytopes-4d-10-vertices.parquet": {
        "bytes": 179188957,
        "sha256": "ace89171d85ee7043aea3039e50e43438a3b61b826921bd9817241e059ccff81"
      },
      "polytopes-4d-11-vertices.parquet": {
        "bytes": 428110809,
        "sha256": "145cb8f9e067b81c76ad6065b93963bc5fa7016a2674d4f5d96a70f7a2ec7d0b"
      },
      "polytopes-4d-12-vertices.parquet": {
        "bytes": 782064278,
        "sha256": "ebd596a0f19f8dc45e2a622befc2d44ebab8b865de7effda619299fdb4429fbb"
      },
      "polytopes-4d-13-vertices.parquet": {
        "bytes": 1256152434,
        "sha256": "fe5df6c69673924b9640d2052d9b677cb90927c139f6855437e8ac7ecf9a15a4"
      },
      "polytopes-4d-14-vertices.parquet": {
        "bytes": 1673114566,
        "sha256": "9df7f7a42da5bdfe486a229258e851a6c7de98a16a6ea6da1a2da2c6eb4df074"
      },
      "polytopes-4d-15-vertices.parquet": {
        "bytes": 2067198129,
        "sha256": "774e30eb612b74e481ae263b49f2a9d6cbd6bb2dc39fccbb8d14e55f5995ac98"
      },
      "polytopes-4d-16-vertices.parquet": {
        "bytes": 2199483819,
        "sha256": "74643e9c1316fba159d68b53369442af33daa4c4501a62ab44e232bb4eb83803"
      },
      "polytopes-4d-17-vertices.parquet": {
        "bytes": 2147366575,
        "sha256": "6895859a288a2c65e193903634f79e2b309b88a5aac00dc9d9ff740273527085"
      },
      "polytopes-4d-18-vertices.parquet": {
        "bytes": 1796202046,
        "sha256": "d1076383a155fa76c20b1bf5dd0d12a6c1d72ee4869a21405d8fa334a7d4e3f4"
      },
      "polytopes-4d-19-vertices.parquet": {
        "bytes": 1360019062,
        "sha256": "a200164677830174181032103159b0e6e0939bc917f16345bff6885fa5b72fd7"
      },
      "polytopes-4d-20-vertices.parquet": {
        "bytes": 874920943,
        "sha256": "625943c8269046db12c0e91fb7348fee9d7e8f131fdab1fe8135922080b4973d"
      },
      "polytopes-4d-21-vertices.parquet": {
        "bytes": 507765737,
        "sha256": "51558e6fbb7d313ad72be8bf19cda4f31247649bddde6c2bb8d0aafa68f02728"
      },
      "polytopes-4d-22-vertices.parquet": {
        "bytes": 249233283,
        "sha256": "2c87e91af43f6200d30b7a6e34f498238a69f432dfa8d991364bde967d329d8f"
      },
      "polytopes-4d-23-vertices.parquet": {
        "bytes": 110838257,
        "sha256": "5e671561ab1c274fff8caec1f2334be6e45df670b61920aa4cb72bea370747cd"
      },
      "polytopes-4d-24-vertices.parquet": {
        "bytes": 40533151,
        "sha256": "3e63664e886ecf698c184e7a238bf211b2a90ee8d91ff45853828de225164de8"
      },
      "polytopes-4d-25-vertices.parquet": {
        "bytes": 12663645,
        "sha256": "6dcad4a90b49c273899f7951e5e4d7db1a9016b3445cd47178e83635030f61bb"
      },
      "polytopes-4d-26-vertices.parquet": {
        "bytes": 3577353,
        "sha256": "56e4dec55bd5ab0d43fcbe329cf79841b544bb710c6997ad2e95988c14a94771"
      },
      "polytopes-4d-27-vertices.parquet": {
        "bytes": 874362,
        "sha256": "accd36408b6f40618b7256334b0ac49479063c919010dac9af6f4f3c8ac4ac73"
      },
      "polytopes-4d-28-vertices.parquet": {
        "bytes": 191728,
        "sha256": "4943fec720cabd948cf3eda8d3c32b8f9662f5c6ddf91d0cd0dc7cd20972252f"
      },
      "polytopes-4d-29-vertices.parquet": {
        "bytes": 37566,
        "sha256": "011976808357aa2a3ae2435281239eb080b3300e3db774584cc5f3a0213a8166"
      },
      "polytopes-4d-30-vertices.parquet": {
        "bytes": 9260,
        "sha256": "ad5cd32521b0b46474e4e6fefd343037435ce63879baa53338b66b8ba8f72dca"
      },
      "polytopes-4d-31-vertices.parquet": {
        "bytes": 4116,
        "sha256": "240bbbbae947397acca6be4073d841ebe6093f7448b9cbfcc4f86cee2d5726dd"
      },
      "polytopes-4d-32-vertices.parquet": {
        "bytes": 3134,
        "sha256": "a1acdb1984479d44336f387ef93f3a344a3a295049cb8cac5643c309def17148"
      },
      "polytopes-4d-33-vertices.parquet": {
        "bytes": 2531,
        "sha256": "4925892a6591f854f2584c9c7ebd4fe714544cd3c92c32aa5abdcc3f16217237"
      },
      "polytopes-4d-36-vertices.parquet": {
        "bytes": 2446,
        "sha256": "74ed5c20cf7cf93e96b9a9d027a26bfbb68a91dcd37702ef115f4f0c557ada60"
      }
    },
    "f808207723d1a3fd8ad6f8c462db009e8621d6fe": {
      "polytopes-4d-05-vertices.parquet": {
        "bytes": 27519,
        "sha256": "6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46"
      },
      "polytopes-4d-06-vertices.parquet": {
        "bytes": 404804,
        "sha256": "d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c"
      },
      "polytopes-4d-07-vertices.parquet": {
        "bytes": 3328626,
        "sha256": "1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99"
      },
      "polytopes-4d-08-vertices.parquet": {
        "bytes": 16658549,
        "sha256": "6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96"
      },
      "polytopes-4d-09-vertices.parquet": {
        "bytes": 63312966,
        "sha256": "ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7"
      },
      "polytopes-4d-10-vertices.parquet": {
        "bytes": 179188957,
        "sha256": "ace89171d85ee7043aea3039e50e43438a3b61b826921bd9817241e059ccff81"
      },
      "polytopes-4d-11-vertices.parquet": {
        "bytes": 428110809,
        "sha256": "145cb8f9e067b81c76ad6065b93963bc5fa7016a2674d4f5d96a70f7a2ec7d0b"
      },
      "polytopes-4d-12-vertices.parquet": {
        "bytes": 782064278,
        "sha256": "ebd596a0f19f8dc45e2a622befc2d44ebab8b865de7effda619299fdb4429fbb"
      },
      "polytopes-4d-13-vertices.parquet": {
        "bytes": 1256152434,
        "sha256": "fe5df6c69673924b9640d2052d9b677cb90927c139f6855437e8ac7ecf9a15a4"
      },
      "polytopes-4d-14-vertices.parquet": {
        "bytes": 1673114566,
        "sha256": "9df7f7a42da5bdfe486a229258e851a6c7de98a16a6ea6da1a2da2c6eb4df074"
      },
      "polytopes-4d-15-vertices.parquet": {
        "bytes": 2067198129,
        "sha256": "774e30eb612b74e481ae263b49f2a9d6cbd6bb2dc39fccbb8d14e55f5995ac98"
      },
      "polytopes-4d-16-vertices.parquet": {
        "bytes": 2199483819,
        "sha256": "74643e9c1316fba159d68b53369442af33daa4c4501a62ab44e232bb4eb83803"
      },
      "polytopes-4d-17-vertices.parquet": {
        "bytes": 2147366575,
        "sha256": "6895859a288a2c65e193903634f79e2b309b88a5aac00dc9d9ff740273527085"
      },
      "polytopes-4d-18-vertices.parquet": {
        "bytes": 1796202046,
        "sha256": "d1076383a155fa76c20b1bf5dd0d12a6c1d72ee4869a21405d8fa334a7d4e3f4"
      },
      "polytopes-4d-19-vertices.parquet": {
        "bytes": 1360019062,
        "sha256": "a200164677830174181032103159b0e6e0939bc917f16345bff6885fa5b72fd7"
      },
      "polytopes-4d-20-vertices.parquet": {
        "bytes": 874920943,
        "sha256": "625943c8269046db12c0e91fb7348fee9d7e8f131fdab1fe8135922080b4973d"
      },
      "polytopes-4d-21-vertices.parquet": {
        "bytes": 507765737,
        "sha256": "51558e6fbb7d313ad72be8bf19cda4f31247649bddde6c2bb8d0aafa68f02728"
      },
      "polytopes-4d-22-vertices.parquet": {
        "bytes": 249233283,
        "sha256": "2c87e91af43f6200d30b7a6e34f498238a69f432dfa8d991364bde967d329d8f"
      },
      "polytopes-4d-23-vertices.parquet": {
        "bytes": 110838257,
        "sha256": "5e671561ab1c274fff8caec1f2334be6e45df670b61920aa4cb72bea370747cd"
      },
      "polytopes-4d-24-vertices.parquet": {
        "bytes": 40533151,
        "sha256": "3e63664e886ecf698c184e7a238bf211b2a90ee8d91ff45853828de225164de8"
      },
      "polytopes-4d-25-vertices.parquet": {
        "bytes": 12663645,
        "sha256": "6dcad4a90b49c273899f7951e5e4d7db1a9016b3445cd47178e83635030f61bb"
      },
      "polytopes-4d-26-vertices.parquet": {
        "bytes": 3577353,
        "sha256": "56e4dec55bd5ab0d43fcbe329cf79841b544bb710c6997ad2e95988c14a94771"
      },
      "polytopes-4d-27-vertices.parquet": {
        "bytes": 874362,
        "sha256": "accd36408b6f40618b7256334b0ac49479063c919010dac9af6f4f3c8ac4ac73"
      },
      "polytopes-4d-28-vertices.parquet": {
        "bytes": 191728,
        "sha256": "4943fec720cabd948cf3eda8d3c32b8f9662f5c6ddf91d0cd0dc7cd20972252f"
      },
      "polytopes-4d-29-vertices.parquet": {
        "bytes": 37566,
        "sha256": "011976808357aa2a3ae2435281239eb080b3300e3db774584cc5f3a0213a8166"
      },
      "polytopes-4d-30-vertices.parquet": {
        "bytes": 9260,
        "sha256": "ad5cd32521b0b46474e4e6fefd343037435ce63879baa53338b66b8ba8f72dca"
      },
      "polytopes-4d-31-vertices.parquet": {
        "bytes": 4116,
        "sha256": "240bbbbae947397acca6be4073d841ebe6093f7448b9cbfcc4f86cee2d5726dd"
      },
      "polytopes-4d-32-vertices.parquet": {
        "bytes": 3134,
        "sha256": "a1acdb1984479d44336f387ef93f3a344a3a295049cb8cac5643c309def17148"
      },
      "polytopes-4d-33-vertices.parquet": {
        "bytes": 2531,
        "sha256": "4925892a6591f854f2584c9c7ebd4fe714544cd3c92c32aa5abdcc3f16217237"
      },
      "polytopes-4d-36-vertices.parquet": {
        "bytes": 2446,
        "sha256": "74ed5c20cf7cf93e96b9a9d027a26bfbb68a91dcd37702ef115f4f0c557ada60"
      }
    }
  },
  "history": [
    {
      "date": "2024-02-23T18:13:11.000Z",
      "id": "60c0e119a03608418df538191f65da3f43b5b819",
      "title": "tweak README"
    },
    {
      "date": "2024-02-18T01:51:20.000Z",
      "id": "f808207723d1a3fd8ad6f8c462db009e8621d6fe",
      "title": "upload"
    },
    {
      "date": "2024-02-18T01:37:04.000Z",
      "id": "b99b28e3fd25c8aa171722fd15a2a9611e1c3a28",
      "title": "initial commit"
    }
  ],
  "source": "https://huggingface.co/api/datasets/calabi-yau-data/polytopes-4d/"
}


==> anc/output/bk_full_census.json <==
{
 "pop": 198849,
 "all": 3774,
 "ell1": 195075
}

==> anc/output/bk_v0507.json <==
{
 "n": 203196,
 "pop": 43,
 "all_ge2": 39,
 "sq_hist": {
  "0": 128,
  "1": 40,
  "3": 2,
  "2": 1
 },
 "ell1_polys": 4
}

==> anc/output/bk_v0809.json <==
{
 "n": 3702593,
 "pop": 1647,
 "all_ge2": 925,
 "sq_hist": {
  "0": 415,
  "2": 477,
  "1": 897,
  "6": 10,
  "3": 218,
  "5": 19,
  "4": 25,
  "9": 1
 },
 "ell1_polys": 722
}

==> anc/output/bk_v10_13.json <==
{
 "n": 97062441,
 "pop": 48200,
 "all_ge2": 2710,
 "sq_hist": {
  "3": 5597,
  "0": 192,
  "1": 977,
  "2": 3130,
  "4": 6963,
  "5": 8397,
  "6": 8206,
  "7": 6574,
  "9": 2492,
  "8": 4156,
  "11": 354,
  "10": 1103,
  "12": 157,
  "15": 12,
  "13": 64,
  "14": 17,
  "17": 1
 },
 "ell1_polys": 45490
}

==> anc/output/bk_v14_33.json <==
{
 "n": 372832545,
 "pop": 148959,
 "all_ge2": 100,
 "sq_hist": {
  "5": 1310,
  "10": 13070,
  "13": 12239,
  "8": 9318,
  "7": 6089,
  "11": 13145,
  "9": 11893,
  "6": 3265,
  "4": 398,
  "3": 113,
  "12": 12906,
  "2": 31,
  "1": 5,
  "0": 6,
  "18": 6053,
  "16": 8419,
  "14": 10726,
  "15": 9594,
  "19": 4992,
  "17": 7302,
  "21": 3304,
  "20": 4050,
  "22": 2613,
  "24": 1644,
  "23": 2017,
  "27": 634,
  "25": 1190,
  "26": 879,
  "28": 476,
  "31": 168,
  "29": 353,
  "30": 291,
  "33": 98,
  "32": 148,
  "35": 46,
  "34": 62,
  "36": 39,
  "37": 25,
  "38": 13,
  "42": 5,
  "39": 12,
  "40": 8,
  "45": 1,
  "41": 9,
  "48": 2,
  "43": 1,
  "46": 1,
  "50": 1,
  "60": 1
 },
 "ell1_polys": 148859
}

==> anc/output/ks_dataset_check_2026-09-08.json <==
{
  "coverage": "Only the five local files, 5 through 9 vertices; not the complete classification.",
  "date": "2026-09-08",
  "lattice_timing": {
    "extrapolation_limit": "Larger polytopes and larger SQLite indexes are not benchmarked.",
    "linear_full_database_hours": 6.6206852738421125,
    "rows": 3905789,
    "seconds": 196.48004750022665
  },
  "machine": {
    "cpu": "Apple M5",
    "platform": "macOS-26.5.2-arm64-arm-64bit",
    "pyarrow": "25.0.0",
    "python": "3.11.15",
    "sqlite": "3.53.3"
  },
  "resume_verified": {
    "new_rows": 0,
    "rows": 3905789,
    "seconds": 1.4483272079378366
  },
  "runs": {
    "benchmark": {
      "checker_sha256": "1223ef300e385e95ccd229662c488371fc403b547ee20bb87e6172eac9c87529",
      "classification_verified": false,
      "command": "benchmark",
      "inventory": {
        "classification_verified": false,
        "coverage_complete": false,
        "dataset_revision": "60c0e119a03608418df538191f65da3f43b5b819",
        "expected_bytes": 15773290651,
        "expected_rows": 473800776,
        "files": [
          {
            "bytes": 27519,
            "name": "polytopes-4d-05-vertices.parquet",
            "rows": 1561,
            "sha256": "6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46",
            "vertices": 5
          },
          {
            "bytes": 404804,
            "name": "polytopes-4d-06-vertices.parquet",
            "rows": 24189,
            "sha256": "d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c",
            "vertices": 6
          },
          {
            "bytes": 3328626,
            "name": "polytopes-4d-07-vertices.parquet",
            "rows": 177446,
            "sha256": "1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99",
            "vertices": 7
          },
          {
            "bytes": 16658549,
            "name": "polytopes-4d-08-vertices.parquet",
            "rows": 834638,
            "sha256": "6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96",
            "vertices": 8
          },
          {
            "bytes": 63312966,
            "name": "polytopes-4d-09-vertices.parquet",
            "rows": 2867955,
            "sha256": "ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7",
            "vertices": 9
          }
        ],
        "manifest_sha256": "51a41c7e901792a9fdd98481fe781130a6bfeea2083ee9bbcb0b292fc74ea769",
        "missing": [
          "polytopes-4d-10-vertices.parquet",
          "polytopes-4d-11-vertices.parquet",
          "polytopes-4d-12-vertices.parquet",
          "polytopes-4d-13-vertices.parquet",
          "polytopes-4d-14-vertices.parquet",
          "polytopes-4d-15-vertices.parquet",
          "polytopes-4d-16-vertices.parquet",
          "polytopes-4d-17-vertices.parquet",
          "polytopes-4d-18-vertices.parquet",
          "polytopes-4d-19-vertices.parquet",
          "polytopes-4d-20-vertices.parquet",
          "polytopes-4d-21-vertices.parquet",
          "polytopes-4d-22-vertices.parquet",
          "polytopes-4d-23-vertices.parquet",
          "polytopes-4d-24-vertices.parquet",
          "polytopes-4d-25-vertices.parquet",
          "polytopes-4d-26-vertices.parquet",
          "polytopes-4d-27-vertices.parquet",
          "polytopes-4d-28-vertices.parquet",
          "polytopes-4d-29-vertices.parquet",
          "polytopes-4d-30-vertices.parquet",
          "polytopes-4d-31-vertices.parquet",
          "polytopes-4d-32-vertices.parquet",
          "polytopes-4d-33-vertices.parquet",
          "polytopes-4d-36-vertices.parquet"
        ],
        "present_bytes": 83732464,
        "present_rows": 3905789
      },
      "palp": {
        "sha256": "67207af3b6e895e41a0ce1a24b7ccfcdefbebd14df21bd641dd3ff087ef4d103"
      },
      "results": [
        {
          "lattice": {
            "linear_full_database_days": 0.15549237721432285,
            "rows_per_second": 35267.3576417137,
            "seconds": 0.014177415985614061,
            "sqlite_bytes_per_sample_row": 57.344
          },
          "name": "polytopes-4d-05-vertices.parquet",
          "sample_read_seconds": 0.03510979190468788,
          "samples": 500,
          "stored": {
            "linear_full_database_days": 0.045837297864646465,
            "rows_per_second": 119636.31220084078,
            "seconds": 0.004179333103820682,
            "sqlite_bytes_per_sample_row": 57.344
          }
        },
        {
          "lattice": {
            "linear_full_database_days": 0.16540527788401221,
            "rows_per_second": 33153.75027889502,
            "seconds": 0.015081250108778477,
            "sqlite_bytes_per_sample_row": 65.536
          },
          "name": "polytopes-4d-06-vertices.parquet",
          "sample_read_seconds": 0.005194708006456494,
          "samples": 500,
          "stored": {
            "linear_full_database_days": 0.03205330169361007,
            "rows_per_second": 171083.9441813569,
            "seconds": 0.0029225419275462627,
            "sqlite_bytes_per_sample_row": 65.536
          }
        },
        {
          "lattice": {
            "linear_full_database_days": 0.17548360049124473,
            "rows_per_second": 31249.673829500538,
            "seconds": 0.01600016700103879,
            "sqlite_bytes_per_sample_row": 65.536
          },
          "name": "polytopes-4d-07-vertices.parquet",
          "sample_read_seconds": 0.016514457995072007,
          "samples": 500,
          "stored": {
            "linear_full_database_days": 0.03596599782454212,
            "rows_per_second": 152471.93486832146,
            "seconds": 0.0032792920246720314,
            "sqlite_bytes_per_sample_row": 65.536
          }
        },
        {
          "lattice": {
            "linear_full_database_days": 0.19040731499729704,
            "rows_per_second": 28800.391822423546,
            "seconds": 0.01736087491735816,
            "sqlite_bytes_per_sample_row": 73.728
          },
          "name": "polytopes-4d-08-vertices.parquet",
          "sample_read_seconds": 0.07725170883350074,
          "samples": 500,
          "stored": {
            "linear_full_database_days": 0.03999521453296869,
            "rows_per_second": 137111.53551276465,
            "seconds": 0.003646666184067726,
            "sqlite_bytes_per_sample_row": 73.728
          }
        },
        {
          "lattice": {
            "linear_full_database_days": 0.23041807071445664,
            "rows_per_second": 23799.371554384423,
            "seconds": 0.021008958108723164,
            "sqlite_bytes_per_sample_row": 81.92
          },
          "name": "polytopes-4d-09-vertices.parquet",
          "sample_read_seconds": 0.26396604208275676,
          "samples": 500,
          "stored": {
            "linear_full_database_days": 0.04468752857646336,
            "rows_per_second": 122714.44522591172,
            "seconds": 0.0040744999423623085,
            "sqlite_bytes_per_sample_row": 73.728
          }
        }
      ],
      "seconds": 0.8831113330088556,
      "status": "sample_benchmark_passed"
    },
    "lattice": {
      "checker_sha256": "1223ef300e385e95ccd229662c488371fc403b547ee20bb87e6172eac9c87529",
      "classification_verified": false,
      "command": "check",
      "inventory": {
        "classification_verified": false,
        "coverage_complete": false,
        "dataset_revision": "60c0e119a03608418df538191f65da3f43b5b819",
        "expected_bytes": 15773290651,
        "expected_rows": 473800776,
        "files": [
          {
            "bytes": 27519,
            "name": "polytopes-4d-05-vertices.parquet",
            "rows": 1561,
            "sha256": "6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46",
            "vertices": 5
          },
          {
            "bytes": 404804,
            "name": "polytopes-4d-06-vertices.parquet",
            "rows": 24189,
            "sha256": "d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c",
            "vertices": 6
          },
          {
            "bytes": 3328626,
            "name": "polytopes-4d-07-vertices.parquet",
            "rows": 177446,
            "sha256": "1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99",
            "vertices": 7
          },
          {
            "bytes": 16658549,
            "name": "polytopes-4d-08-vertices.parquet",
            "rows": 834638,
            "sha256": "6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96",
            "vertices": 8
          },
          {
            "bytes": 63312966,
            "name": "polytopes-4d-09-vertices.parquet",
            "rows": 2867955,
            "sha256": "ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7",
            "vertices": 9
          }
        ],
        "manifest_sha256": "51a41c7e901792a9fdd98481fe781130a6bfeea2083ee9bbcb0b292fc74ea769",
        "missing": [
          "polytopes-4d-10-vertices.parquet",
          "polytopes-4d-11-vertices.parquet",
          "polytopes-4d-12-vertices.parquet",
          "polytopes-4d-13-vertices.parquet",
          "polytopes-4d-14-vertices.parquet",
          "polytopes-4d-15-vertices.parquet",
          "polytopes-4d-16-vertices.parquet",
          "polytopes-4d-17-vertices.parquet",
          "polytopes-4d-18-vertices.parquet",
          "polytopes-4d-19-vertices.parquet",
          "polytopes-4d-20-vertices.parquet",
          "polytopes-4d-21-vertices.parquet",
          "polytopes-4d-22-vertices.parquet",
          "polytopes-4d-23-vertices.parquet",
          "polytopes-4d-24-vertices.parquet",
          "polytopes-4d-25-vertices.parquet",
          "polytopes-4d-26-vertices.parquet",
          "polytopes-4d-27-vertices.parquet",
          "polytopes-4d-28-vertices.parquet",
          "polytopes-4d-29-vertices.parquet",
          "polytopes-4d-30-vertices.parquet",
          "polytopes-4d-31-vertices.parquet",
          "polytopes-4d-32-vertices.parquet",
          "polytopes-4d-33-vertices.parquet",
          "polytopes-4d-36-vertices.parquet"
        ],
        "present_bytes": 83732464,
        "present_rows": 3905789
      },
      "palp": {
        "sha256": "67207af3b6e895e41a0ce1a24b7ccfcdefbebd14df21bd641dd3ff087ef4d103"
      },
      "results": [
        {
          "database_bytes": 65536,
          "input_sha256": "6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46",
          "mode": "lattice",
          "name": "polytopes-4d-05-vertices.parquet",
          "new_rows": 1561,
          "rows_checked": 1561,
          "seconds": 0.04258054192177951
        },
        {
          "database_bytes": 905216,
          "input_sha256": "d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c",
          "mode": "lattice",
          "name": "polytopes-4d-06-vertices.parquet",
          "new_rows": 24189,
          "rows_checked": 24189,
          "seconds": 0.7027569159399718
        },
        {
          "database_bytes": 7688192,
          "input_sha256": "1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99",
          "mode": "lattice",
          "name": "polytopes-4d-07-vertices.parquet",
          "new_rows": 177446,
          "rows_checked": 177446,
          "seconds": 6.0302693750709295
        },
        {
          "database_bytes": 39927808,
          "input_sha256": "6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96",
          "mode": "lattice",
          "name": "polytopes-4d-08-vertices.parquet",
          "new_rows": 834638,
          "rows_checked": 834638,
          "seconds": 36.16231641708873
        },
        {
          "database_bytes": 151072768,
          "input_sha256": "ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7",
          "mode": "lattice",
          "name": "polytopes-4d-09-vertices.parquet",
          "new_rows": 2867955,
          "rows_checked": 2867955,
          "seconds": 153.54212425020523
        }
      ],
      "seconds": 196.83471508300863,
      "status": "selected_files_passed"
    },
    "stored": {
      "checker_sha256": "1223ef300e385e95ccd229662c488371fc403b547ee20bb87e6172eac9c87529",
      "classification_verified": false,
      "command": "check",
      "inventory": {
        "classification_verified": false,
        "coverage_complete": false,
        "dataset_revision": "60c0e119a03608418df538191f65da3f43b5b819",
        "expected_bytes": 15773290651,
        "expected_rows": 473800776,
        "files": [
          {
            "bytes": 27519,
            "name": "polytopes-4d-05-vertices.parquet",
            "rows": 1561,
            "sha256": "6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46",
            "vertices": 5
          },
          {
            "bytes": 404804,
            "name": "polytopes-4d-06-vertices.parquet",
            "rows": 24189,
            "sha256": "d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c",
            "vertices": 6
          },
          {
            "bytes": 3328626,
            "name": "polytopes-4d-07-vertices.parquet",
            "rows": 177446,
            "sha256": "1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99",
            "vertices": 7
          },
          {
            "bytes": 16658549,
            "name": "polytopes-4d-08-vertices.parquet",
            "rows": 834638,
            "sha256": "6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96",
            "vertices": 8
          },
          {
            "bytes": 63312966,
            "name": "polytopes-4d-09-vertices.parquet",
            "rows": 2867955,
            "sha256": "ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7",
            "vertices": 9
          }
        ],
        "manifest_sha256": "51a41c7e901792a9fdd98481fe781130a6bfeea2083ee9bbcb0b292fc74ea769",
        "missing": [
          "polytopes-4d-10-vertices.parquet",
          "polytopes-4d-11-vertices.parquet",
          "polytopes-4d-12-vertices.parquet",
          "polytopes-4d-13-vertices.parquet",
          "polytopes-4d-14-vertices.parquet",
          "polytopes-4d-15-vertices.parquet",
          "polytopes-4d-16-vertices.parquet",
          "polytopes-4d-17-vertices.parquet",
          "polytopes-4d-18-vertices.parquet",
          "polytopes-4d-19-vertices.parquet",
          "polytopes-4d-20-vertices.parquet",
          "polytopes-4d-21-vertices.parquet",
          "polytopes-4d-22-vertices.parquet",
          "polytopes-4d-23-vertices.parquet",
          "polytopes-4d-24-vertices.parquet",
          "polytopes-4d-25-vertices.parquet",
          "polytopes-4d-26-vertices.parquet",
          "polytopes-4d-27-vertices.parquet",
          "polytopes-4d-28-vertices.parquet",
          "polytopes-4d-29-vertices.parquet",
          "polytopes-4d-30-vertices.parquet",
          "polytopes-4d-31-vertices.parquet",
          "polytopes-4d-32-vertices.parquet",
          "polytopes-4d-33-vertices.parquet",
          "polytopes-4d-36-vertices.parquet"
        ],
        "present_bytes": 83732464,
        "present_rows": 3905789
      },
      "results": [
        {
          "database_bytes": 61440,
          "input_sha256": "6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46",
          "mode": "stored",
          "name": "polytopes-4d-05-vertices.parquet",
          "new_rows": 1561,
          "rows_checked": 1561,
          "seconds": 0.013136000139638782
        },
        {
          "database_bytes": 917504,
          "input_sha256": "d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c",
          "mode": "stored",
          "name": "polytopes-4d-06-vertices.parquet",
          "new_rows": 24189,
          "rows_checked": 24189,
          "seconds": 0.23736687493510544
        },
        {
          "database_bytes": 7622656,
          "input_sha256": "1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99",
          "mode": "stored",
          "name": "polytopes-4d-07-vertices.parquet",
          "new_rows": 177446,
          "rows_checked": 177446,
          "seconds": 2.0331517078448087
        },
        {
          "database_bytes": 39952384,
          "input_sha256": "6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96",
          "mode": "stored",
          "name": "polytopes-4d-08-vertices.parquet",
          "new_rows": 834638,
          "rows_checked": 834638,
          "seconds": 11.950585749931633
        },
        {
          "database_bytes": 152068096,
          "input_sha256": "ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7",
          "mode": "stored",
          "name": "polytopes-4d-09-vertices.parquet",
          "new_rows": 2867955,
          "rows_checked": 2867955,
          "seconds": 52.75118320900947
        }
      ],
      "seconds": 67.07906783302315,
      "status": "selected_files_passed"
    }
  },
  "stored_timing": {
    "extrapolation_limit": "Larger polytopes and larger SQLite indexes are not benchmarked.",
    "linear_full_database_hours": 2.257172740174353,
    "rows": 3905789,
    "seconds": 66.98542354186065
  },
  "tests_passed": 11
}


==> anc/output/ks_dataset_check_2026-09-09.json <==
{
  "checker_sha256": "1223ef300e385e95ccd229662c488371fc403b547ee20bb87e6172eac9c87529",
  "classification_verified": true,
  "command": "check",
  "inventory": {
    "classification_verified": false,
    "coverage_complete": true,
    "dataset_revision": "60c0e119a03608418df538191f65da3f43b5b819",
    "expected_bytes": 15773290651,
    "expected_rows": 473800776,
    "files": [
      {
        "bytes": 27519,
        "name": "polytopes-4d-05-vertices.parquet",
        "rows": 1561,
        "sha256": "6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46",
        "vertices": 5
      },
      {
        "bytes": 404804,
        "name": "polytopes-4d-06-vertices.parquet",
        "rows": 24189,
        "sha256": "d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c",
        "vertices": 6
      },
      {
        "bytes": 3328626,
        "name": "polytopes-4d-07-vertices.parquet",
        "rows": 177446,
        "sha256": "1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99",
        "vertices": 7
      },
      {
        "bytes": 16658549,
        "name": "polytopes-4d-08-vertices.parquet",
        "rows": 834638,
        "sha256": "6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96",
        "vertices": 8
      },
      {
        "bytes": 63312966,
        "name": "polytopes-4d-09-vertices.parquet",
        "rows": 2867955,
        "sha256": "ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7",
        "vertices": 9
      },
      {
        "bytes": 179188957,
        "name": "polytopes-4d-10-vertices.parquet",
        "rows": 7725801,
        "sha256": "ace89171d85ee7043aea3039e50e43438a3b61b826921bd9817241e059ccff81",
        "vertices": 10
      },
      {
        "bytes": 428110809,
        "name": "polytopes-4d-11-vertices.parquet",
        "rows": 16608387,
        "sha256": "145cb8f9e067b81c76ad6065b93963bc5fa7016a2674d4f5d96a70f7a2ec7d0b",
        "vertices": 11
      },
      {
        "bytes": 782064278,
        "name": "polytopes-4d-12-vertices.parquet",
        "rows": 29270253,
        "sha256": "ebd596a0f19f8dc45e2a622befc2d44ebab8b865de7effda619299fdb4429fbb",
        "vertices": 12
      },
      {
        "bytes": 1256152434,
        "name": "polytopes-4d-13-vertices.parquet",
        "rows": 43458000,
        "sha256": "fe5df6c69673924b9640d2052d9b677cb90927c139f6855437e8ac7ecf9a15a4",
        "vertices": 13
      },
      {
        "bytes": 1673114566,
        "name": "polytopes-4d-14-vertices.parquet",
        "rows": 56060584,
        "sha256": "9df7f7a42da5bdfe486a229258e851a6c7de98a16a6ea6da1a2da2c6eb4df074",
        "vertices": 14
      },
      {
        "bytes": 2067198129,
        "name": "polytopes-4d-15-vertices.parquet",
        "rows": 64085869,
        "sha256": "774e30eb612b74e481ae263b49f2a9d6cbd6bb2dc39fccbb8d14e55f5995ac98",
        "vertices": 15
      },
      {
        "bytes": 2199483819,
        "name": "polytopes-4d-16-vertices.parquet",
        "rows": 65615931,
        "sha256": "74643e9c1316fba159d68b53369442af33daa4c4501a62ab44e232bb4eb83803",
        "vertices": 16
      },
      {
        "bytes": 2147366575,
        "name": "polytopes-4d-17-vertices.parquet",
        "rows": 59972682,
        "sha256": "6895859a288a2c65e193903634f79e2b309b88a5aac00dc9d9ff740273527085",
        "vertices": 17
      },
      {
        "bytes": 1796202046,
        "name": "polytopes-4d-18-vertices.parquet",
        "rows": 48703033,
        "sha256": "d1076383a155fa76c20b1bf5dd0d12a6c1d72ee4869a21405d8fa334a7d4e3f4",
        "vertices": 18
      },
      {
        "bytes": 1360019062,
        "name": "polytopes-4d-19-vertices.parquet",
        "rows": 34847821,
        "sha256": "a200164677830174181032103159b0e6e0939bc917f16345bff6885fa5b72fd7",
        "vertices": 19
      },
      {
        "bytes": 874920943,
        "name": "polytopes-4d-20-vertices.parquet",
        "rows": 21913680,
        "sha256": "625943c8269046db12c0e91fb7348fee9d7e8f131fdab1fe8135922080b4973d",
        "vertices": 20
      },
      {
        "bytes": 507765737,
        "name": "polytopes-4d-21-vertices.parquet",
        "rows": 12070919,
        "sha256": "51558e6fbb7d313ad72be8bf19cda4f31247649bddde6c2bb8d0aafa68f02728",
        "vertices": 21
      },
      {
        "bytes": 249233283,
        "name": "polytopes-4d-22-vertices.parquet",
        "rows": 5826221,
        "sha256": "2c87e91af43f6200d30b7a6e34f498238a69f432dfa8d991364bde967d329d8f",
        "vertices": 22
      },
      {
        "bytes": 110838257,
        "name": "polytopes-4d-23-vertices.parquet",
        "rows": 2450720,
        "sha256": "5e671561ab1c274fff8caec1f2334be6e45df670b61920aa4cb72bea370747cd",
        "vertices": 23
      },
      {
        "bytes": 40533151,
        "name": "polytopes-4d-24-vertices.parquet",
        "rows": 898929,
        "sha256": "3e63664e886ecf698c184e7a238bf211b2a90ee8d91ff45853828de225164de8",
        "vertices": 24
      },
      {
        "bytes": 12663645,
        "name": "polytopes-4d-25-vertices.parquet",
        "rows": 284696,
        "sha256": "6dcad4a90b49c273899f7951e5e4d7db1a9016b3445cd47178e83635030f61bb",
        "vertices": 25
      },
      {
        "bytes": 3577353,
        "name": "polytopes-4d-26-vertices.parquet",
        "rows": 78468,
        "sha256": "56e4dec55bd5ab0d43fcbe329cf79841b544bb710c6997ad2e95988c14a94771",
        "vertices": 26
      },
      {
        "bytes": 874362,
        "name": "polytopes-4d-27-vertices.parquet",
        "rows": 18417,
        "sha256": "accd36408b6f40618b7256334b0ac49479063c919010dac9af6f4f3c8ac4ac73",
        "vertices": 27
      },
      {
        "bytes": 191728,
        "name": "polytopes-4d-28-vertices.parquet",
        "rows": 3781,
        "sha256": "4943fec720cabd948cf3eda8d3c32b8f9662f5c6ddf91d0cd0dc7cd20972252f",
        "vertices": 28
      },
      {
        "bytes": 37566,
        "name": "polytopes-4d-29-vertices.parquet",
        "rows": 647,
        "sha256": "011976808357aa2a3ae2435281239eb080b3300e3db774584cc5f3a0213a8166",
        "vertices": 29
      },
      {
        "bytes": 9260,
        "name": "polytopes-4d-30-vertices.parquet",
        "rows": 114,
        "sha256": "ad5cd32521b0b46474e4e6fefd343037435ce63879baa53338b66b8ba8f72dca",
        "vertices": 30
      },
      {
        "bytes": 4116,
        "name": "polytopes-4d-31-vertices.parquet",
        "rows": 23,
        "sha256": "240bbbbae947397acca6be4073d841ebe6093f7448b9cbfcc4f86cee2d5726dd",
        "vertices": 31
      },
      {
        "bytes": 3134,
        "name": "polytopes-4d-32-vertices.parquet",
        "rows": 8,
        "sha256": "a1acdb1984479d44336f387ef93f3a344a3a295049cb8cac5643c309def17148",
        "vertices": 32
      },
      {
        "bytes": 2531,
        "name": "polytopes-4d-33-vertices.parquet",
        "rows": 2,
        "sha256": "4925892a6591f854f2584c9c7ebd4fe714544cd3c92c32aa5abdcc3f16217237",
        "vertices": 33
      },
      {
        "bytes": 2446,
        "name": "polytopes-4d-36-vertices.parquet",
        "rows": 1,
        "sha256": "74ed5c20cf7cf93e96b9a9d027a26bfbb68a91dcd37702ef115f4f0c557ada60",
        "vertices": 36
      }
    ],
    "manifest_sha256": "51a41c7e901792a9fdd98481fe781130a6bfeea2083ee9bbcb0b292fc74ea769",
    "missing": [],
    "present_bytes": 15773290651,
    "present_rows": 473800776
  },
  "palp": {
    "path": "/Applications/SageMath-10-9.app/Contents/Frameworks/Sage.framework/Versions/10.9/local/bin/poly-6d.x",
    "sha256": "67207af3b6e895e41a0ce1a24b7ccfcdefbebd14df21bd641dd3ff087ef4d103"
  },
  "results": [
    {
      "database_bytes": 65536,
      "input_sha256": "6d1ec8d2e6c2a6790415031e6b14ba9d1a460870f1e7c3a5290d5fff2b159b46",
      "mode": "lattice",
      "name": "polytopes-4d-05-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 1561,
      "seconds": 0.0009072080720216036
    },
    {
      "database_bytes": 905216,
      "input_sha256": "d9708d4067a7ae145697e170bee67e46e9b482c525e8885efe039e417e70ab9c",
      "mode": "lattice",
      "name": "polytopes-4d-06-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 24189,
      "seconds": 0.0037381669972091913
    },
    {
      "database_bytes": 7688192,
      "input_sha256": "1c501e3b1d659584f12cb25a253b181f9c4bcf481112120b3499f4bdfbe71f99",
      "mode": "lattice",
      "name": "polytopes-4d-07-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 177446,
      "seconds": 0.054411958903074265
    },
    {
      "database_bytes": 39927808,
      "input_sha256": "6b450d70c0c0461b5335d500e77bc663db5cbf5280abb6a8f3bcf2257f8e3a96",
      "mode": "lattice",
      "name": "polytopes-4d-08-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 834638,
      "seconds": 0.3188906670548022
    },
    {
      "database_bytes": 151072768,
      "input_sha256": "ef5c8820282196c32b2fae96c2a2bc0c9e638bda4a0d96bf60eb774708f894a7",
      "mode": "lattice",
      "name": "polytopes-4d-09-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 2867955,
      "seconds": 1.1523262918926775
    },
    {
      "database_bytes": 443109376,
      "input_sha256": "ace89171d85ee7043aea3039e50e43438a3b61b826921bd9817241e059ccff81",
      "mode": "lattice",
      "name": "polytopes-4d-10-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 7725801,
      "seconds": 3.2947654998861253
    },
    {
      "database_bytes": 1035702272,
      "input_sha256": "145cb8f9e067b81c76ad6065b93963bc5fa7016a2674d4f5d96a70f7a2ec7d0b",
      "mode": "lattice",
      "name": "polytopes-4d-11-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 16608387,
      "seconds": 9.195713832974434
    },
    {
      "database_bytes": 1968820224,
      "input_sha256": "ebd596a0f19f8dc45e2a622befc2d44ebab8b865de7effda619299fdb4429fbb",
      "mode": "lattice",
      "name": "polytopes-4d-12-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 29270253,
      "seconds": 30.02782779117115
    },
    {
      "database_bytes": 3136806912,
      "input_sha256": "fe5df6c69673924b9640d2052d9b677cb90927c139f6855437e8ac7ecf9a15a4",
      "mode": "lattice",
      "name": "polytopes-4d-13-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 43458000,
      "seconds": 74.32251237495802
    },
    {
      "database_bytes": 4282241024,
      "input_sha256": "9df7f7a42da5bdfe486a229258e851a6c7de98a16a6ea6da1a2da2c6eb4df074",
      "mode": "lattice",
      "name": "polytopes-4d-14-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 56060584,
      "seconds": 114.92756199999712
    },
    {
      "database_bytes": 5319667712,
      "input_sha256": "774e30eb612b74e481ae263b49f2a9d6cbd6bb2dc39fccbb8d14e55f5995ac98",
      "mode": "lattice",
      "name": "polytopes-4d-15-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 64085869,
      "seconds": 189.11028804210946
    },
    {
      "database_bytes": 5760069632,
      "input_sha256": "74643e9c1316fba159d68b53369442af33daa4c4501a62ab44e232bb4eb83803",
      "mode": "lattice",
      "name": "polytopes-4d-16-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 65615931,
      "seconds": 218.7815531671513
    },
    {
      "database_bytes": 5494452224,
      "input_sha256": "6895859a288a2c65e193903634f79e2b309b88a5aac00dc9d9ff740273527085",
      "mode": "lattice",
      "name": "polytopes-4d-17-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 59972682,
      "seconds": 211.5540033748839
    },
    {
      "database_bytes": 4733366272,
      "input_sha256": "d1076383a155fa76c20b1bf5dd0d12a6c1d72ee4869a21405d8fa334a7d4e3f4",
      "mode": "lattice",
      "name": "polytopes-4d-18-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 48703033,
      "seconds": 178.56609166716225
    },
    {
      "database_bytes": 3546640384,
      "input_sha256": "a200164677830174181032103159b0e6e0939bc917f16345bff6885fa5b72fd7",
      "mode": "lattice",
      "name": "polytopes-4d-19-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 34847821,
      "seconds": 117.04105295916088
    },
    {
      "database_bytes": 2335469568,
      "input_sha256": "625943c8269046db12c0e91fb7348fee9d7e8f131fdab1fe8135922080b4973d",
      "mode": "lattice",
      "name": "polytopes-4d-20-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 21913680,
      "seconds": 56.23022650019266
    },
    {
      "database_bytes": 1335263232,
      "input_sha256": "51558e6fbb7d313ad72be8bf19cda4f31247649bddde6c2bb8d0aafa68f02728",
      "mode": "lattice",
      "name": "polytopes-4d-21-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 12070919,
      "seconds": 15.80345516698435
    },
    {
      "database_bytes": 670023680,
      "input_sha256": "2c87e91af43f6200d30b7a6e34f498238a69f432dfa8d991364bde967d329d8f",
      "mode": "lattice",
      "name": "polytopes-4d-22-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 5826221,
      "seconds": 4.790250374935567
    },
    {
      "database_bytes": 296730624,
      "input_sha256": "5e671561ab1c274fff8caec1f2334be6e45df670b61920aa4cb72bea370747cd",
      "mode": "lattice",
      "name": "polytopes-4d-23-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 2450720,
      "seconds": 2.084201291203499
    },
    {
      "database_bytes": 111996928,
      "input_sha256": "3e63664e886ecf698c184e7a238bf211b2a90ee8d91ff45853828de225164de8",
      "mode": "lattice",
      "name": "polytopes-4d-24-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 898929,
      "seconds": 0.7864175417926162
    },
    {
      "database_bytes": 37330944,
      "input_sha256": "6dcad4a90b49c273899f7951e5e4d7db1a9016b3445cd47178e83635030f61bb",
      "mode": "lattice",
      "name": "polytopes-4d-25-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 284696,
      "seconds": 0.25330399977974594
    },
    {
      "database_bytes": 10612736,
      "input_sha256": "56e4dec55bd5ab0d43fcbe329cf79841b544bb710c6997ad2e95988c14a94771",
      "mode": "lattice",
      "name": "polytopes-4d-26-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 78468,
      "seconds": 0.07103808387182653
    },
    {
      "database_bytes": 2592768,
      "input_sha256": "accd36408b6f40618b7256334b0ac49479063c919010dac9af6f4f3c8ac4ac73",
      "mode": "lattice",
      "name": "polytopes-4d-27-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 18417,
      "seconds": 0.011696958215907216
    },
    {
      "database_bytes": 569344,
      "input_sha256": "4943fec720cabd948cf3eda8d3c32b8f9662f5c6ddf91d0cd0dc7cd20972252f",
      "mode": "lattice",
      "name": "polytopes-4d-28-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 3781,
      "seconds": 0.00208966713398695
    },
    {
      "database_bytes": 106496,
      "input_sha256": "011976808357aa2a3ae2435281239eb080b3300e3db774584cc5f3a0213a8166",
      "mode": "lattice",
      "name": "polytopes-4d-29-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 647,
      "seconds": 0.0011281250044703484
    },
    {
      "database_bytes": 32768,
      "input_sha256": "ad5cd32521b0b46474e4e6fefd343037435ce63879baa53338b66b8ba8f72dca",
      "mode": "lattice",
      "name": "polytopes-4d-30-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 114,
      "seconds": 0.0005136250983923674
    },
    {
      "database_bytes": 12288,
      "input_sha256": "240bbbbae947397acca6be4073d841ebe6093f7448b9cbfcc4f86cee2d5726dd",
      "mode": "lattice",
      "name": "polytopes-4d-31-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 23,
      "seconds": 0.0004022920038551092
    },
    {
      "database_bytes": 12288,
      "input_sha256": "a1acdb1984479d44336f387ef93f3a344a3a295049cb8cac5643c309def17148",
      "mode": "lattice",
      "name": "polytopes-4d-32-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 8,
      "seconds": 0.0002762919757515192
    },
    {
      "database_bytes": 12288,
      "input_sha256": "4925892a6591f854f2584c9c7ebd4fe714544cd3c92c32aa5abdcc3f16217237",
      "mode": "lattice",
      "name": "polytopes-4d-33-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 2,
      "seconds": 0.00028383289463818073
    },
    {
      "database_bytes": 12288,
      "input_sha256": "74ed5c20cf7cf93e96b9a9d027a26bfbb68a91dcd37702ef115f4f0c557ada60",
      "mode": "lattice",
      "name": "polytopes-4d-36-vertices.parquet",
      "new_rows": 0,
      "rows_checked": 1,
      "seconds": 0.0005264580249786377
    }
  ],
  "seconds": 1236.262539041927,
  "status": "full_lattice_check_passed"
}


==> anc/output/ks_scan_input_reconciliation_2026-09-09.json <==
{
  "dataset_revision": "60c0e119a03608418df538191f65da3f43b5b819",
  "scan_families": {
    "batyrev_kreuzer": {
      "groups": [
        {
          "name": "bk_v0507.json",
          "rows": 203196,
          "sha256": "93bea338bf80e32baae9a2872f0042bae4b0c9caa28220ebb9a3a5077943f049"
        },
        {
          "name": "bk_v0809.json",
          "rows": 3702593,
          "sha256": "a3b6f375710f354c43e1d97529ae0daf267a1c1fe9f0bad7abb9e259bed9ec6e"
        },
        {
          "name": "bk_v10_13.json",
          "rows": 97062441,
          "sha256": "596760d5612281e41e3f559a098c4d1a5227b39469ba545d2e7979eb4be53146"
        },
        {
          "name": "bk_v14_33.json",
          "rows": 372832545,
          "sha256": "ba65855d7296ecadffbfcaf30f2ab4e7033d244424d6693dbd09f1a4c042adb0"
        }
      ],
      "rows": 473800775,
      "separate_36_vertex_check": true
    },
    "both_sides": {
      "artifacts": [
        {
          "name": "both_sides_v0507_fast.json",
          "sha256": "72ed3a802c5343c0b22c5e9008fbf946df41c89a4e85df7bd902dc0cf5c2c38e"
        },
        {
          "name": "both_sides_v0809_fast.json",
          "sha256": "e91378b957f6441cec18cb76c8b1b55c0d115bf09f3b6bea7947dbbe196a0786"
        },
        {
          "name": "both_sides_v10.json",
          "sha256": "7bf38bf888bcd23ef40e1c78a03731e54c5b1ad91870211a74ca19ad9a542360"
        },
        {
          "name": "both_sides_v11.json",
          "sha256": "834395f8ed97e6a06de24160b06707cf2cbd5c4056e3f3d3c6e988fbee07f62e"
        },
        {
          "name": "both_sides_v12.json",
          "sha256": "8da1bf279d0ccdc71b17cedb70ef7ea2205b9cae909289257782bdc0369ee52a"
        },
        {
          "name": "both_sides_v13.json",
          "sha256": "318a632ad1c4791e85fbe0c24e35f044745dabfa27e017000c9841ceb40c628f"
        },
        {
          "name": "both_sides_v14.json",
          "sha256": "7d081db1ab65edc6fb759be8914274e9205b678223adff1e37133f3682cd0498"
        },
        {
          "name": "both_sides_v15.json",
          "sha256": "b2963b03086f9430a4e92e3a68eb8edb63efdca82cda51a28367d69e19ab248d"
        },
        {
          "name": "both_sides_v16.json",
          "sha256": "b13d1250814a494bf001c4eecb5c656043d8b39cbafe03c9301d161c78c01d58"
        },
        {
          "name": "both_sides_v17.json",
          "sha256": "0aa13f1f45c357f86b9a6d2f84f8d5637ce37c0bf25ea38dcbd97200ae8a49c0"
        },
        {
          "name": "both_sides_v18.json",
          "sha256": "e5e621de071a8c57925f4f165b0aba2491b996a5b209eecf1e78c4cc5be6d35e"
        },
        {
          "name": "both_sides_v19.json",
          "sha256": "b9d160d61ffcb72133c14940559c1ce7c935bb53c35d7e449a3a268392eb96c9"
        },
        {
          "name": "both_sides_v20.json",
          "sha256": "4cc77b8125011a1732208930b309f906565e2c633e79d44afd8331acd75be263"
        },
        {
          "name": "both_sides_v21.json",
          "sha256": "a094526740cd2f3f933c75ff584c799805eed42eb9cc5005f3cc45861e46d98a"
        },
        {
          "name": "both_sides_v22.json",
          "sha256": "fd0befeeb91be1f6fead4aba492b290d104168b3860b3a133595b75142b4da98"
        },
        {
          "name": "both_sides_v23.json",
          "sha256": "9343cdd6c10982820ba9a52f2e551e2d5792acebe1faba43778c24187e6f5539"
        },
        {
          "name": "both_sides_v24.json",
          "sha256": "1309c3b4c2612ab088f5b1615ae6d608603560c175e41245b97b6836fa73a0a1"
        },
        {
          "name": "both_sides_v25.json",
          "sha256": "8330a0a11dcfb67ab133aa55608ee18c5eb4f6ccc0c8b0f3f8ee4d88aa2afc55"
        },
        {
          "name": "both_sides_v26.json",
          "sha256": "6bfb64f58e31f54f0d52f9dad5a37a3045762e02b41e02e47b69403bb11e06db"
        },
        {
          "name": "both_sides_v27.json",
          "sha256": "8b098f5533f98e881f6171eb0f4bd66523646e990a8454a7ff56cca0d2d6d009"
        },
        {
          "name": "both_sides_v28.json",
          "sha256": "7a446e663e6ed2f3c45b9ce487920096ff98408b32b2d53ffd7bca8b00935170"
        },
        {
          "name": "both_sides_v29.json",
          "sha256": "c247cc3f0869bc0e083214cd00e4649547214351cd07a10373811d7f16397fec"
        },
        {
          "name": "both_sides_v30.json",
          "sha256": "acf1eb0d05443460f03a42594fd73c126f07ee8484a72f884f3285e1ac17820f"
        },
        {
          "name": "both_sides_v31.json",
          "sha256": "8f8e81b7ee9fd0c3f6864c20ce5802c6acbfaeeb4ff5cfe62cd87eeffa383a48"
        },
        {
          "name": "both_sides_v32.json",
          "sha256": "b58f9eb0ee3568cc2c52e09c85194bc4222fc0858451a34c4687f1c331b3b4a0"
        },
        {
          "name": "both_sides_v33.json",
          "sha256": "5aec2622bec2d3e95516f52f2509bced4a1576277127233816d980bf9fe454a2"
        }
      ],
      "files": 29,
      "records_with_execution_input_digest": 0,
      "rows": 473800775,
      "separate_36_vertex_check": true
    },
    "local_obstruction": {
      "artifacts": [
        {
          "name": "ks_v05.json",
          "sha256": "b8519e22afcae0748ae7283d5e5e2b5cc0962c73e80d9fbf1fccd0b0a5011304"
        },
        {
          "name": "ks_v06_v07.json",
          "sha256": "9da1cbe8986b11505b064304feaf7bc46f69be3e46077cdc5aa5669262d295c0"
        },
        {
          "name": "ks_v08.json",
          "sha256": "cefbc2413b2fd40e20066be0271af704fdaadc05ddd798b17487b12964ab7d17"
        },
        {
          "name": "ks_v09.json",
          "sha256": "06e75efac436aacc06da185d64356fa86e256ba18ce4fd6a90a2f5faf5a33903"
        },
        {
          "name": "ks_v10.json",
          "sha256": "279ee7e7d9f060841a4a11785438c7600feda5d9926d3d2f8001f8cb62e53955"
        },
        {
          "name": "ks_v11.json",
          "sha256": "1236b65462057e059e4bad3fbe2a18563eaaae58840cfba5dee54adfaa75766a"
        },
        {
          "name": "ks_v12.json",
          "sha256": "9ccd66b7c2bae9448ff9b91470ae9896db49be254123e13927c4e101e691ccdf"
        },
        {
          "name": "ks_v13.json",
          "sha256": "b88b9143e7d1cba881e92ac77651c851f7a011324d43666a3ad2ba83f1c3e30b"
        },
        {
          "name": "ks_v14.json",
          "sha256": "d311cd08305b84116314e8941b9a557b01b4133b911e4c835cc6d7c72df2fd4c"
        },
        {
          "name": "ks_v15.json",
          "sha256": "53e5704fb3b6f1780c2e30108b0abc3fb2f0805a6b5ed0d4f0b7aaaaeedc2f6a"
        },
        {
          "name": "ks_v16.json",
          "sha256": "07168be2077aa81977577bb468d38fc1ee7e6ec96fb84ee034c8d183f99627f1"
        },
        {
          "name": "ks_v17.json",
          "sha256": "9be1d1e696ff71b2446b93757ceb7aef940eb44e4b1829f3b6fb84ddf1df9347"
        },
        {
          "name": "ks_v18.json",
          "sha256": "c9f5c21458c96a5d8a6b86aab21ff7e66b02b1b3bce4705c2b7d0873a2adb415"
        },
        {
          "name": "ks_v19.json",
          "sha256": "b06ac330cc766edc503e9193bfc67b88d7160ceebff08c23b321f44ac89406e8"
        },
        {
          "name": "ks_v20.json",
          "sha256": "580dc4806d4bfe72444188197ffb7568fca7a290c1340ec522383225343638e6"
        },
        {
          "name": "ks_v21.json",
          "sha256": "1d3e02bde4624cf7903e6460213fcc5087d8ceb9d4d6d7c78dce0f6e681b2d8a"
        },
        {
          "name": "ks_v22.json",
          "sha256": "706d892ac383b1ea8cc8ea5ea2f079b4cf29d316fad09cd0de8a6a7c9d72a051"
        },
        {
          "name": "ks_v23.json",
          "sha256": "72c16dc0a8cef557e8a7337d145f42372aec0bfbaed9ca2dfce5521654dd041d"
        },
        {
          "name": "ks_v24.json",
          "sha256": "61cba53312a9ab6258de2bf9dff6d514104377146b44c9a462d76411ddb34f66"
        },
        {
          "name": "ks_v25.json",
          "sha256": "8cff063455c3af0d64fc68f523f786198faa3bde786ac2e986fb4b380e3f14fa"
        },
        {
          "name": "ks_v26.json",
          "sha256": "ac17071fc430e2da849c27fba12a6dfbdf451a14ccdeb942a8abe9a678e75845"
        },
        {
          "name": "ks_v27.json",
          "sha256": "030285338e6ec0ba44ff364ad164be99f5aefca4b513b509206ccb0b7a8dff32"
        },
        {
          "name": "ks_v28.json",
          "sha256": "de1b6a96f527eeb730bc1eb55779c76e81720ad3b17e1b4eb22b909951934775"
        },
        {
          "name": "ks_v29.json",
          "sha256": "382697fb640ace84e4d1e434f8e64a59ceb80d68aea9b8b6beee81f17eea9a25"
        },
        {
          "name": "ks_v30.json",
          "sha256": "2110606601fd4c3002904ed21e1f6990eb9c18548ecc6b90cd4e4728f945d881"
        },
        {
          "name": "ks_v31.json",
          "sha256": "f8dd9d957c129400dcc386c370044521fbdafaaa510aa5061adea7324e30c07b"
        },
        {
          "name": "ks_v32.json",
          "sha256": "d76e24a73300c61c91c796cdab2f882396b5a071d3556d9937882566902c2d1c"
        },
        {
          "name": "ks_v33.json",
          "sha256": "4bfbe5d0d5f376cdab2ff4973280e7dc5ea2684cb1704932507cf6061e8e41b1"
        },
        {
          "name": "ks_v36.json",
          "sha256": "a2dec541d96b04befab8ee0a6c382c466b34963a375588d13bbe75ca2314bbd3"
        }
      ],
      "files": 30,
      "records_with_execution_input_digest": 0,
      "rows": 473800776,
      "separate_36_vertex_check": false
    }
  },
  "scope": "Recorded source identity and row coverage; no singularity rescan or retrospective input-byte attestation.",
  "upstream_data_objects_unchanged_since": "2024-02-18",
  "verification_report": "ks_dataset_check_2026-09-09.json",
  "verification_report_sha256": "df03f35e6d59a681feb2255bff7f7fdff7841f5459a2adb79ca2ef88fbf36829",
  "verified_files": 30,
  "verified_rows": 473800776
}


==> anc/src/batyrev_global.py <==
#!/usr/bin/env python3
"""
Globalization (Batyrev): compact CY threefolds with prescribed non-smoothable
canonical toric singularities.

Setup and facts used (all standard):
  * Delta in Z^4 reflexive => the generic anticanonical hypersurface X in the
    Gorenstein Fano toric 4-fold P_Delta (face fan over Delta) is a Calabi-Yau
    THREEFOLD with Gorenstein canonical singularities [Batyrev, J. Alg. Geom. 3
    (1994)].  Generic X is Delta-regular, so its singularities are exactly the
    ones inherited from the ambient toric strata.
  * A 2-face F of Delta spans the 3-dim cone sigma_F; V(sigma_F) is a toric
    curve (P^1).  The transverse germ of P_Delta along it is the 3-fold toric
    singularity C(F) = cone over the lattice polygon F, taken in the lattice
    induced on aff(F); it is Gorenstein because the two facets of Delta
    containing F have integral supporting functionals equal to 1 there.
  * The restriction of -K to V(sigma_F) is the toric line bundle whose moment
    polytope is the DUAL EDGE F* of the dual polytope Delta*; hence
        #(X  intersect  V(sigma_F)) = lattice length l(F*)  >= 1,
    and at each such point X is analytically the singularity C(F).
  * Edges e of Delta of lattice length m >= 2 similarly give X curves of
    transverse A_{m-1} singularities; edges of length 1 give nothing.  So if
    ALL edges of Delta are unit, Sing X = finitely many points, one C(F)-type
    packet per non-smooth 2-face F.
  * LOCAL-TO-GLOBAL: if some 2-face F is NON-SMOOTHABLE as an isolated
    Gorenstein toric 3-fold singularity — i.e. F has unit edges and admits NO
    Minkowski decomposition into unit segments and standard triangles
    (Altmann Invent. Math. 128 (1997) + Corti-Filip-Petracci arXiv:2006.16885
    Sec 5.1; our census trichotomy: rigid or def-only) — then X admits no
    global smoothing: a smoothing of X would induce at a C(F)-point a local
    deformation with smooth generic fibre, classified by a map to the versal
    base of the isolated germ, which has no smoothing component.

So the hunt is combinatorial: find reflexive Delta with a rigid (or def-only)
2-face.  Anchors: the quintic simplex (all 2-faces smooth => X smooth) and
P(1,1,1,3,3) (2-face = 1/3(1,1,1) rigid triangle, dual edge length 3 => the
classical 3 x 1/3(1,1,1) points on X_9 — a KNOWN non-smoothable CY).  The new
targets are polytopes whose bad 2-face is a rigid NON-simplicial polygon
(non-quotient singularity) or a def-only polygon.
"""
from fractions import Fraction
from itertools import combinations
from math import gcd
import os
import sys

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from toric_census import (ccw_sort_points, rigid,      # noqa: E402
                          smoothing_components)

# ---------------- exact linear algebra helpers ----------------
def dot(u, v):
    return sum(a * b for a, b in zip(u, v))

def vsub(u, v):
    return tuple(a - b for a, b in zip(u, v))

def vgcd(xs):
    g = 0
    for x in xs:
        g = gcd(g, abs(x))
    return g

def det3(m):
    return (m[0][0] * (m[1][1] * m[2][2] - m[1][2] * m[2][1])
            - m[0][1] * (m[1][0] * m[2][2] - m[1][2] * m[2][0])
            + m[0][2] * (m[1][0] * m[2][1] - m[1][1] * m[2][0]))

def hyperplane_normal(p0, p1, p2, p3):
    """Integer normal of the affine span of 4 points in Z^4 (zero if degenerate)."""
    d = [vsub(p, p0) for p in (p1, p2, p3)]
    u = []
    for i in range(4):
        cols = [c for c in range(4) if c != i]
        m = [[d[r][c] for c in cols] for r in range(3)]
        u.append(((-1) ** i) * det3(m))
    return tuple(u)

def affine_rank(points):
    """Rank over Q of {p - points[0]}."""
    if len(points) < 2:
        return 0
    rows = [[Fraction(x) for x in vsub(p, points[0])] for p in points[1:]]
    rank, ncols = 0, len(rows[0])
    for c in range(ncols):
        piv = next((r for r in range(rank, len(rows)) if rows[r][c] != 0), None)
        if piv is None:
            continue
        rows[rank], rows[piv] = rows[piv], rows[rank]
        for r in range(len(rows)):
            if r != rank and rows[r][c] != 0:
                f = rows[r][c] / rows[rank][c]
                rows[r] = [a - f * b for a, b in zip(rows[r], rows[rank])]
        rank += 1
    return rank

def int_kernel(A):
    """Basis of the (saturated) lattice {x in Z^n : A x = 0}, A integer m x n.
    Column-HNF with unimodular column ops tracked in T."""
    m, n = len(A), len(A[0])
    M = [list(row) for row in A]
    T = [[1 if i == j else 0 for j in range(n)] for i in range(n)]

    def colop(j, k, a, b, c, d):        # (col_j, col_k) <- (a*col_j + b*col_k, c*col_j + d*col_k)
        for row in M + T:
            row[j], row[k] = a * row[j] + b * row[k], c * row[j] + d * row[k]

    pivot_col = 0
    for r in range(m):
        # find a column >= pivot_col with M[r][c] != 0, gcd-reduce into pivot_col
        nz = [c for c in range(pivot_col, n) if M[r][c] != 0]
        if not nz:
            continue
        c0 = nz[0]
        if c0 != pivot_col:
            colop(pivot_col, c0, 0, 1, 1, 0)            # swap
        for c in range(pivot_col + 1, n):
            while M[r][c] != 0:
                q = M[r][pivot_col] // M[r][c]
                colop(pivot_col, c, 1, -q, 0, 1)        # col_p -= q*col_c ... then swap roles
                colop(pivot_col, c, 0, 1, 1, 0)         # swap so smaller lands in col_c
            # after loop col_c entry is 0
        if M[r][pivot_col] == 0:                        # possible if all became zero
            continue
        pivot_col += 1
    ker = [tuple(T[i][c] for i in range(n)) for c in range(pivot_col, n)]
    for k in ker:                                       # safety
        assert all(dot(row, k) == 0 for row in A)
    return ker

def solve_int_coords(basis, target):
    """Write integer vector target as integer combination of basis (list of Z^4
    vectors, linearly independent).  Exact rational solve + integrality check."""
    rows = [[Fraction(b[i]) for b in basis] + [Fraction(target[i])] for i in range(len(target))]
    ncols = len(basis)
    rank = 0
    for c in range(ncols):
        piv = next((r for r in range(rank, len(rows)) if rows[r][c] != 0), None)
        if piv is None:
            continue
        rows[rank], rows[piv] = rows[piv], rows[rank]
        pr = rows[rank]
        rows[rank] = [x / pr[c] for x in pr]
        for r in range(len(rows)):
            if r != rank and rows[r][c] != 0:
                f = rows[r][c]
                rows[r] = [a - f * b for a, b in zip(rows[r], rows[rank])]
        rank += 1
    assert rank == ncols, "basis not independent"
    for r in range(rank, len(rows)):
        assert rows[r][-1] == 0, "target not in span"
    sol = [rows[i][-1] for i in range(ncols)]
    assert all(x.denominator == 1 for x in sol), "non-integral coordinates (lattice not saturated?)"
    return tuple(int(x) for x in sol)

# ---------------- polytope machinery ----------------
def facets(V):
    """All facets of conv(V) (V in Z^4, full-dim).  Returns list of
    (u primitive int normal, c Fraction, frozenset vertex-indices) with
    <u, x> <= c on V and equality exactly on the facet."""
    assert affine_rank(V) == 4, "polytope not full-dimensional"
    out = {}
    for S in combinations(range(len(V)), 4):
        u = hyperplane_normal(*[V[i] for i in S])
        if u == (0, 0, 0, 0):
            continue
        c = dot(u, V[S[0]])
        vals = [dot(u, v) for v in V]
        if all(x <= c for x in vals):
            pass
        elif all(x >= c for x in vals):
            u = tuple(-x for x in u); c = -c; vals = [-x for x in vals]
        else:
            continue
        idx = frozenset(i for i, x in enumerate(vals) if x == c)
        g = vgcd(u)
        key = (tuple(x // g for x in u), Fraction(c, g))
        out[key] = idx
    return [(u, c, idx) for (u, c), idx in out.items()]

def is_reflexive(facs):
    """Reflexive <=> every facet supporting functional is <u,x> = 1 with u in M
    primitive (0 automatically interior)."""
    return all(c == 1 for _, c, _ in facs)

def origin_interior(facs):
    return all(c > 0 for _, c, _ in facs)

def two_faces(V, facs):
    """2-faces as (vertex-index-frozenset, [the 2 facets containing it])."""
    found = {}
    for (f1, f2) in combinations(range(len(facs)), 2):
        I = facs[f1][2] & facs[f2][2]
        if len(I) >= 3 and affine_rank([V[i] for i in I]) == 2:
            found.setdefault(I, set()).update((f1, f2))
    return [(I, sorted(fs)) for I, fs in found.items()]

def face_lattice_polygon(V, face_idx, u1, u2):
    """2-face -> lattice polygon in Z^2 via the induced (saturated) lattice on
    aff(F): basis = int_kernel([u1, u2]); vertices ordered convex-CCW.
    Returns (verts2d, edge_vectors, edge_lengths)."""
    pts = [V[i] for i in face_idx]
    ker = int_kernel([list(u1), list(u2)])
    assert len(ker) == 2
    p0 = pts[0]
    coords = [solve_int_coords(ker, vsub(p, p0)) for p in pts]
    coords = ccw_sort_points(coords)
    k = len(coords)
    evs, lens = [], []
    for i in range(k):
        d = vsub(coords[(i + 1) % k], coords[i])
        g = vgcd(d)
        evs.append((d[0] // g, d[1] // g))
        lens.append(g)
    return coords, evs, lens

def classify_polygon(evs, lens):
    """Classify the cone over the 2-face as a 3-fold singularity."""
    k = len(evs)
    A2 = 0
    # 2*area from ordered full edge vectors
    x = y = 0
    for e, l in zip(evs, lens):
        A2 += x * (l * e[1]) - y * (l * e[0])
        x += l * e[0]; y += l * e[1]
    A2 = abs(A2)
    b = sum(lens)
    i = (A2 - b + 2) // 2                       # Pick
    if k == 3 and A2 == 1:
        return dict(status="smooth", k=k, i=i, A2=A2, sc=None)
    if any(l >= 2 for l in lens):
        return dict(status="NON-ISOLATED (A_n edges)", k=k, i=i, A2=A2, sc=None)
    sc = smoothing_components(evs)
    if rigid(evs):
        st = "RIGID (non-smoothable)"
    elif sc == 0:
        st = "def-only (non-smoothable)"
    else:
        st = f"smoothable ({sc} comps)"
    return dict(status=st, k=k, i=i, A2=A2, sc=sc)

def dual_edge_length(u1, u2):
    """Lattice length of the dual edge F* = conv{u1, u2} in Delta*
    = number of C(F)-points on the generic anticanonical X."""
    return vgcd(vsub(u1, u2))

def analyze(name, V, verbose=True):
    """Full report for Delta = conv(V).  Returns dict or None if not reflexive."""
    facs = facets(V)
    if not origin_interior(facs):
        if verbose:
            print(f"{name}: 0 not interior — not a Fano polytope")
        return None
    refl = is_reflexive(facs)
    if verbose:
        print(f"{name}: {len(V)} points, {len(facs)} facets, reflexive: {refl}")
    if not refl:
        return None
    tf = two_faces(V, facs)
    rows, edge_set = [], {}
    for I, fpair in tf:
        assert len(fpair) == 2, "2-face not on exactly 2 facets?"
        u1, u2 = facs[fpair[0]][0], facs[fpair[1]][0]
        coords, evs, lens = face_lattice_polygon(V, I, u1, u2)
        cl = classify_polygon(evs, lens)
        cl["npoints"] = dual_edge_length(u1, u2)
        cl["verts"] = sorted(I)
        cl["edges2d"] = evs
        rows.append(cl)
    # global edges: from all 2-faces, via consecutive vertices in 2d order
    for I, fpair in tf:
        u1, u2 = facs[fpair[0]][0], facs[fpair[1]][0]
        pts = [V[i] for i in I]
        ker = int_kernel([list(u1), list(u2)])
        p0 = pts[0]
        cs = [(solve_int_coords(ker, vsub(p, p0)), p) for p in pts]
        point_at = {c: p for c, p in cs}
        cs = [(c, point_at[c]) for c in ccw_sort_points(point_at)]
        k = len(cs)
        for i in range(k):
            p, q = cs[i][1], cs[(i + 1) % k][1]
            key = tuple(sorted((p, q)))
            edge_set[key] = vgcd(vsub(p, q))
    if verbose:
        for cl in sorted(rows, key=lambda r: (r["status"], r["k"])):
            print(f"   2-face {cl['verts']}: k={cl['k']} i={cl['i']} 2A={cl['A2']}"
                  f"  -> {cl['status']};  X gets {cl['npoints']} such point(s)")
        long_edges = {e: l for e, l in edge_set.items() if l >= 2}
        print(f"   edges: {len(edge_set)} total, {len(long_edges)} of length >= 2"
              + (f"  {sorted(long_edges.values())}" if long_edges else "  (all unit => isolated sings only)"))
    bad = [cl for cl in rows if "non-smoothable" in cl["status"]]
    return dict(reflexive=True, faces=rows, edges=edge_set, bad=bad, facets=facs)


# ================= ANCHORS =================
def anchors():
    print("ANCHOR 1 — quintic simplex (P^4): expect all 2-faces smooth, X smooth")
    e = [(1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (0, 0, 0, 1)]
    quintic = e + [(-1, -1, -1, -1)]
    r = analyze("  quintic", quintic)
    assert r and not r["bad"] and all(cl["status"] == "smooth" for cl in r["faces"])
    # NB: Delta edges have length 1 here; X_5 smooth.  (The famous 'degree 5'
    # lives on the dual side.)

    print("\nANCHOR 2 — P(1,1,1,3,3): expect a rigid 1/3(1,1,1) 2-face, 3 points on X_9")
    p11133 = e + [(-1, -1, -3, -3)]
    r = analyze("  P(1,1,1,3,3)", p11133)
    assert r is not None
    rig = [cl for cl in r["bad"] if cl["status"].startswith("RIGID")]
    assert rig, "expected the rigid 1/3(1,1,1) face"
    tri = [cl for cl in rig if cl["k"] == 3 and cl["A2"] == 3 and cl["i"] == 1]
    assert tri and tri[0]["npoints"] == 3, f"expected 3 points of 1/3(1,1,1), got {rig}"
    print("  => X_9 in P(1,1,1,3,3): CY threefold, 3 x 1/3(1,1,1) rigid points"
          " => NON-SMOOTHABLE (recovers the classical example)")
    return True


# ================= SEARCH: rigid quadrilateral 2-face =================
# Target polygon: the smallest rigid non-triangle, edges
# [(-2,-1),(0,-1),(1,0),(1,2)], vertices {(0,0),(-2,-1),(-2,-2),(-1,-2)}.
# Embed in the plane {x3=1, x4=0} (a saturated affine sublattice); translations
# within the plane and the choice w1=(0,0,0,1) are unimodular gauge (see log).
def search_2face(Q2verts, name, B=3, QMAX=3, verbose_hits=2):
    F = [(x, y, 1, 0) for (x, y) in Q2verts]
    w1 = (0, 0, 0, 1)
    hits = []
    tried = 0
    for b1 in range(-B, B + 1):
        for b2 in range(-B, B + 1):
            for b3 in range(-B, 0):                     # some vertex needs x3 < 0
                for q in range(1, QMAX + 1):
                    w2 = (b1, b2, b3, -q)
                    V = F + [w1, w2]
                    if affine_rank(V) != 4:
                        continue
                    tried += 1
                    facs = facets(V)
                    if not origin_interior(facs) or not is_reflexive(facs):
                        continue
                    # F must be a 2-face (vertex set exactly the embedded Q)
                    tf = two_faces(V, facs)
                    fidx = frozenset(range(len(F)))
                    hit = next(((I, fp) for I, fp in tf if I == fidx), None)
                    if hit is None:
                        continue
                    hits.append((V, w2))
                    if len(hits) <= verbose_hits:
                        print(f"\nHIT for {name}: extra vertices w1={w1}, w2={w2}")
                        analyze("  Delta", V)
    print(f"\nsearch[{name}]: {tried} candidates in box, {len(hits)} reflexive hits "
          f"with the target 2-face")
    return hits


# ================= HEADLINE EXAMPLES (found 2026-07-10, asserted) =================
def headline_examples():
    """The two prize polytopes.  Both: reflexive, ALL edges unit (so X has only
    isolated singular points), and every 2-face other than the planted one is
    smooth.  Hence Sing X = exactly 3 points of the planted type, and X is a
    compact CY threefold with NO global smoothing."""
    print("HEADLINE A — Delta_A: only singularities of X = 3 x rigid quadrilateral")
    F = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-2, -2), (-1, -2)]]
    VA = F + [(0, 0, 0, 1), (1, 1, -1, -1)]
    rA = analyze("  Delta_A", VA)
    assert rA is not None
    assert all(l == 1 for l in rA["edges"].values())
    assert len(rA["bad"]) == 1
    bA = rA["bad"][0]
    assert bA["status"].startswith("RIGID") and bA["k"] == 4 and bA["i"] == 1 \
        and bA["npoints"] == 3
    assert all(cl["status"] == "smooth" for cl in rA["faces"] if cl is not bA)
    print("  => X_A: compact CY threefold, Sing = 3 rigid NON-QUOTIENT points C(Q),"
          " NOT smoothable\n")

    print("HEADLINE B — Delta_B: only singularities of X = 3 x def-only pentagon")
    P = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-3, -2), (-2, -3), (-1, -2)]]
    VB = P + [(0, 0, 0, 1), (1, 1, -1, -1)]
    rB = analyze("  Delta_B", VB)
    assert rB is not None
    assert all(l == 1 for l in rB["edges"].values())
    assert len(rB["bad"]) == 1
    bB = rB["bad"][0]
    assert bB["status"].startswith("def-only") and bB["k"] == 5 and bB["i"] == 2 \
        and bB["npoints"] == 3
    assert all(cl["status"] == "smooth" for cl in rB["faces"] if cl is not bB)
    print("  => X_B: compact CY threefold whose singular points all admit local"
          " deformations,\n     yet X_B admits NO smoothing (def-only, globalized)\n")

    print("HEADLINE C — Delta_C: a SINGLE non-smoothable point (found day 3, "
          "src/plant_search.py)")
    # Third completing vertex at x3 = 1 forces the pencil facets (0,0,1,0) and
    # (0,0,1,1), so the dual edge of the planted face has lattice length 1:
    # exactly ONE C(F)-point on X.  (In the two-vertex family l(F*) >= 2.)
    F = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-2, -2), (-1, -2)]]
    VC = F + [(0, 0, 0, 1), (1, 1, -1, 0), (-2, -2, 1, -1)]
    rC = analyze("  Delta_C", VC)
    assert rC is not None
    assert all(l == 1 for l in rC["edges"].values())
    assert len(rC["bad"]) == 1
    bC = rC["bad"][0]
    assert bC["status"].startswith("RIGID") and bC["k"] == 4 and bC["i"] == 1 \
        and bC["npoints"] == 1
    assert all(cl["status"] == "smooth" for cl in rC["faces"] if cl is not bC)
    assert len(rC["facets"]) == 10 and len(rC["faces"]) == 21
    print("  => X_C: compact CY threefold, Sing = ONE anticanonical-cone-over-F1"
          " point,\n     NOT smoothable — the single-point example (paper Sec. 5.3)\n")

    print("HEADLINE C' — same completions on the 1/3(1,1,1) triangle: single"
          " quotient point")
    T = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-1, -2)]]
    VP = T + [(0, 0, 0, 1), (1, 1, -1, 0), (-2, -2, 1, -1)]
    rP = analyze("  Delta_C'", VP, verbose=False)
    assert rP is not None
    assert all(l == 1 for l in rP["edges"].values())
    assert len(rP["bad"]) == 1 and rP["bad"][0]["npoints"] == 1 \
        and rP["bad"][0]["status"].startswith("RIGID") and rP["bad"][0]["k"] == 3
    print("  => X: compact CY threefold with a SINGLE 1/3(1,1,1) point"
          " (X_9 classically has three)\n")

    print("HEADLINE D — Delta_D (found by the KS scan, src/ks_sweep.py, v10):"
          " a SINGLE DEF-ONLY point")
    VD = [(1, 0, 0, 0), (0, 1, 0, 0), (0, -1, 0, 0), (0, 0, 1, 0),
          (-3, 1, -1, 0), (0, 1, 1, 0), (0, 0, 0, 1), (-3, 2, 1, -1),
          (-2, 2, 2, -1), (1, 0, 1, 1)]
    rD = analyze("  Delta_D", VD, verbose=False)
    assert rD is not None
    assert all(l == 1 for l in rD["edges"].values()) and len(rD["edges"]) == 30
    assert len(rD["facets"]) == 15 and len(rD["faces"]) == 35
    assert len(rD["bad"]) == 1
    bD = rD["bad"][0]
    assert bD["status"].startswith("def-only") and bD["k"] == 5 and bD["i"] == 2 \
        and bD["A2"] == 7 and bD["npoints"] == 1
    assert all(cl["status"] == "smooth" for cl in rD["faces"] if cl is not bD)
    # the unique bad face is GL2(Z)-equivalent to the Theorem B pentagon T+s:
    from toric_census import equiv, ccw_sort
    QB = ccw_sort([(-2, -1), (-1, -1), (1, -1), (1, 1), (1, 2)])
    assert equiv(ccw_sort(bD["edges2d"]), QB)
    print("  => X_D: compact CY threefold, Sing = ONE point of the def-only"
          " pentagon type C(Q_B):\n     the point deforms non-trivially, yet"
          " X_D admits NO smoothing (paper Thm D)\n")


if __name__ == "__main__":
    anchors()
    print("\n" + "=" * 72)
    headline_examples()
    print("=" * 72)
    print("SEARCH — rigid quadrilateral [(-2,-1),(0,-1),(1,0),(1,2)] as a 2-face")
    quad = [(0, 0), (-2, -1), (-2, -2), (-1, -2)]
    hits_quad = search_2face(quad, "rigid-quad", verbose_hits=0)
    print("\n" + "=" * 72)
    print("SEARCH — rigid 1/3(1,1,1) triangle as a 2-face (control: should be findable)")
    tri = [(0, 0), (-2, -1), (-1, -2)]
    hits_tri = search_2face(tri, "P2-triangle", verbose_hits=0)


==> anc/src/bk_check.py <==
#!/usr/bin/env python3
"""
Batyrev-Kreuzer cross-check (paper 2): find the BK population — reflexive
4-polytopes ALL of whose 2-faces are standard triangles or unit
parallelograms (=> X has only ODPs) — and tabulate the dual-edge lengths
l(F°) of the square faces.  BK (arXiv:0802.3376) report 198,849 such
polytopes, of which 30,241 pass Namikawa's smoothability criterion.

Hypothesis under test (notes_globaldefect.md): per-face Friedman relations
among the l equal exceptional classes are satisfiable iff l >= 2, matching
the ∂-datum threshold; so #{population: every square face has l >= 2}
should approximate (lower-bound gap = cross-face rescues) BK's 30,241.

Usage: ./venv/bin/python src/bk_check.py data/ks/polytopes-4d-0[5-9]*.parquet --procs 4
"""
from itertools import combinations
from multiprocessing import Pool
import argparse, json, os, sys, time

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from ks_sweep import (facets_np, polygon_of_face_int, file_meta,
                      iter_vert_chunks)
from batyrev_global import vgcd, vsub


def classify_bk(V, facs):
    """None if some 2-face is not a standard triangle / unit parallelogram;
    else list of dual-edge lengths of the square faces."""
    tf = {}
    for (a, b) in combinations(range(len(facs)), 2):
        I = facs[a][1] & facs[b][1]
        if len(I) >= 3 and I not in tf:
            tf[I] = (a, b)
    ells = []
    for I, (a, b) in tf.items():
        u1, u2 = facs[a][0], facs[b][0]
        evs, lens = polygon_of_face_int(V, sorted(I), u1, u2)
        if any(l != 1 for l in lens):
            return None
        k = len(evs)
        if k == 3:
            e0, e1 = evs[0], evs[1]
            if abs(e0[0]*e1[1] - e0[1]*e1[0]) == 1:
                continue                     # standard triangle
            return None
        if k == 4:
            s = sorted(evs)
            if (s[0][0] == -s[3][0] and s[0][1] == -s[3][1]
                    and s[1][0] == -s[2][0] and s[1][1] == -s[2][1]
                    and abs(s[0][0]*s[1][1] - s[0][1]*s[1][0]) == 1):
                ells.append(vgcd(vsub(u1, u2)))   # unit parallelogram
                continue
            return None
        return None
    return ells


def _work(args):
    import numpy as np
    verts, subsets = args
    agg = dict(n=0, pop=0, all_ge2=0, sq_hist={}, ell1_polys=0)
    C, n = subsets.shape[0], verts.shape[1]
    step = max(16, min(verts.shape[0], 40_000_000 // max(1, C * n * 8)))
    for s in range(0, verts.shape[0], step):
        vb = verts[s:s + step]
        all_facs = facets_np(vb, subsets)
        for bi in range(vb.shape[0]):
            agg["n"] += 1
            V = [tuple(int(x) for x in row) for row in vb[bi]]
            ells = classify_bk(V, all_facs[bi])
            if ells is None:
                continue
            k = len(ells)
            agg["sq_hist"][k] = agg["sq_hist"].get(k, 0) + 1
            if k == 0:
                continue                     # all-triangle: X already smooth
            agg["pop"] += 1
            if all(e >= 2 for e in ells):
                agg["all_ge2"] += 1
            else:
                agg["ell1_polys"] += 1
    return agg


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("files", nargs="+")
    ap.add_argument("--procs", type=int, default=4)
    ap.add_argument("--json", default=None)
    args = ap.parse_args()
    import numpy as np
    tot = dict(n=0, pop=0, all_ge2=0, sq_hist={}, ell1_polys=0)
    for path in args.files:
        t0 = time.time()
        nrows, n = file_meta(path)
        subsets = np.array(list(combinations(range(n), 4)), dtype=np.int64)
        chunk = max(200, min(20000, 60_000_000 // max(1, subsets.shape[0] * n),
                             (nrows + 4 * args.procs - 1) // (4 * args.procs)))
        import threading
        sem = threading.BoundedSemaphore(args.procs * 3)
        def jobs():
            for verts in iter_vert_chunks(path, chunk):
                sem.acquire()
                yield (verts, subsets)
        agg = dict(n=0, pop=0, all_ge2=0, sq_hist={}, ell1_polys=0)
        with Pool(processes=args.procs) as pool:
            for part in pool.imap_unordered(_work, jobs()):
                sem.release()
                agg["n"] += part["n"]; agg["pop"] += part["pop"]
                agg["all_ge2"] += part["all_ge2"]
                agg["ell1_polys"] += part["ell1_polys"]
                for k, v in part["sq_hist"].items():
                    agg["sq_hist"][k] = agg["sq_hist"].get(k, 0) + v
        print(f"{os.path.basename(path)}: n={agg['n']}  BK-population={agg['pop']}"
              f"  all-squares-l>=2={agg['all_ge2']}  has-l=1-square={agg['ell1_polys']}"
              f"  #squares hist={dict(sorted(agg['sq_hist'].items()))}"
              f"  [{time.time()-t0:.0f}s]", flush=True)
        for k in tot:
            if k == "sq_hist":
                for kk, v in agg["sq_hist"].items():
                    tot["sq_hist"][kk] = tot["sq_hist"].get(kk, 0) + v
            else:
                tot[k] += agg[k]
    print(f"\nTOTAL: population {tot['pop']} (BK 2008: 198,849 over the full DB)"
          f"  all-squares-l>=2: {tot['all_ge2']} (BK smoothable: 30,241)"
          f"  with an l=1 square: {tot['ell1_polys']}")
    if args.json:
        json.dump(tot, open(args.json, "w"), indent=1)


if __name__ == "__main__":
    main()


==> anc/src/cascade_check.py <==
#!/usr/bin/env python3
"""
Machine checks for the GLOBAL CASCADE theorem (Track A2, notes/PROGRAM_GROSS.md).

Claim: paper-2's boundary deformation datum + chart-identification lemma apply
verbatim to a DEF-ONLY face F = T + s (T = the non-standard 1/3(1,1,1) triangle,
s = unit segment), the ONLY new point being that the two-dimensional summand T
need not be a *standard* triangle.  The general fibre then keeps exactly one
C(T) = 1/3(1,1,1) point per point over F (paper-1 cascade lemma), so X_B deforms
to a compact CY with l(F_B*) = 3 quotient points.

This verifies the two things that could have failed for a NON-standard summand:
  (a) the 5 pentagon vertices still decompose UNIQUELY as t + s   (datum cond.);
  (b) the Cayley separating functionals m0, m1 still exist over ZZ.
plus the surrounding classification facts (T rigid non-standard, Q_B def-only,
Delta_B unit-edge reflexive with l(F_B*) = 3 >= 2).  ~0.1 s; all asserted.
"""
from fractions import Fraction
import os, sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from batyrev_global import analyze, vgcd, vsub                       # noqa: E402
from toric_census import rigid, smoothing_components                 # noqa: E402

# ---- the def-only decomposition Q_B = T + s (T = 1/3(1,1,1), s a unit segment) ----
T = [(0, 0), (1, 2), (-1, 1)]          # E(T) = {(1,2),(-2,-1),(1,-1)} : 1/3(1,1,1)
s = [(0, 0), (1, 1)]                   # unit segment, direction (1,1) (not // any T edge)

def edges_of(poly):
    k = len(poly)
    return [tuple(poly[(i + 1) % k][j] - poly[i][j] for j in (0, 1)) for i in range(k)]

ET, Es = edges_of(T), edges_of(s)
# T is a NON-standard triangle: rigid, and |det| = 3 (not unimodular)
assert rigid([tuple(e) for e in ET]) and smoothing_components([tuple(e) for e in ET]) == 0
d = abs(ET[0][0] * ET[1][1] - ET[0][1] * ET[1][0])
assert d == 3, d                       # non-standard: |det(a,b)| = 3, the 1/3(1,1,1) core

# Minkowski sum Q_B = T + s, keep the extreme (vertex) points
sumpts = sorted({(a[0] + b[0], a[1] + b[1]) for a in T for b in s})
# convex hull (monotone chain) to get the pentagon vertices
def hull(pts):
    pts = sorted(set(pts))
    def half(pp):
        h = []
        for p in pp:
            while len(h) >= 2 and (h[-1][0]-h[-2][0])*(p[1]-h[-2][1]) - (h[-1][1]-h[-2][1])*(p[0]-h[-2][0]) <= 0:
                h.pop()
            h.append(p)
        return h[:-1]
    return half(pts) + half(pts[::-1])
QB = hull(sumpts)
assert len(QB) == 5, QB                 # T + s is a pentagon
EQB = [tuple(e) for e in edges_of(QB)]
assert smoothing_components(EQB) == 0 and not rigid(EQB)   # DEF-ONLY (decomposable, 0 smoothings)
print(f"Q_B = T + s is a def-only pentagon (verts {QB}); "
      f"T is the non-standard 1/3(1,1,1) triangle (|det|={d}), s a unit segment")

# ---- (a) unique vertex decomposition in Petracci's extended cone (Cayley encoding) ----
# tri rays: T x {1}, e0-grading (1,-1);  seg rays: s, e0-grading (0,1);
# pentagon rays: (T+s) x {1}, e0-grading (1,0) = (1,-1)+(0,1).
tri = [(t[0], t[1], 1, 0, 1, -1) for t in T]
seg = [(u[0], u[1], 0, 0, 0, 1) for u in s]
pent = [(p[0], p[1], 1, 0, 1, 0) for p in QB]
for p in pent:
    found = [(a, b) for a in tri for b in seg
             if tuple(x + y for x, y in zip(a, b)) == p]
    assert len(found) == 1, (p, found)
print("(a) all 5 pentagon rays decompose UNIQUELY as (triangle ray) + (segment ray)")

# ---- (b) integer Cayley separating functionals m0, m1 exist ----
def solve_functional(rays_one, rays_zero):
    rows = [list(r) + [1] for r in rays_one] + [list(r) + [0] for r in rays_zero]
    A = [[Fraction(x) for x in row] for row in rows]
    piv, r = [], 0
    for c in range(6):
        pr = next((i for i in range(r, len(A)) if A[i][c] != 0), None)
        if pr is None:
            continue
        A[r], A[pr] = A[pr], A[r]
        A[r] = [x / A[r][c] for x in A[r]]
        for i in range(len(A)):
            if i != r and A[i][c] != 0:
                A[i] = [a - A[i][c] * b for a, b in zip(A[i], A[r])]
        piv.append(c); r += 1
    sol = [Fraction(0)] * 6
    for i, c in enumerate(piv):
        sol[c] = A[i][-1]
    assert all(x.denominator == 1 for x in sol), sol   # <-- integral: the point
    m = tuple(int(x) for x in sol)
    assert all(sum(a * b for a, b in zip(m, ray)) == 1 for ray in rays_one)
    assert all(sum(a * b for a, b in zip(m, ray)) == 0 for ray in rays_zero)
    return m

m0 = solve_functional(tri, seg)
m1 = solve_functional(seg, tri)
print(f"(b) integral Cayley degrees exist: m0={m0}, m1={m1}  (m1 - m0 = {tuple(b-a for a,b in zip(m0,m1))})")

# ---- surrounding facts: Delta_B unit-edge reflexive, l(F_B*) = 3 >= 2 ----
VB = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-3, -2), (-2, -3), (-1, -2)]] \
     + [(0, 0, 0, 1), (1, 1, -1, -1)]
rB = analyze("Delta_B", VB, verbose=False)
assert rB is not None and all(l == 1 for l in rB["edges"].values())
badB = [f for f in rB["faces"] if f["status"] != "smooth"]
assert len(badB) == 1 and badB[0]["k"] == 5 and badB[0]["status"].startswith("def-only")
lFB = badB[0]["npoints"]
assert lFB == 3, lFB
print(f"Delta_B: unit-edge reflexive; unique bad face = def-only pentagon; l(F_B*) = {lFB} >= 2")

print()
print("==> A2 verified: the paper-2 boundary datum for Q_B = T + s satisfies its")
print("    hypotheses with a NON-standard summand, so the explicit binomial family")
print("    deforms X_B (3 x C(Q_B)) to a compact CY with 3 rigid 1/3(1,1,1) points.")
print("    A global cascade: a deformation between two non-smoothable CYs.")


==> anc/src/check_ks_dataset.py <==
#!/usr/bin/env python3
"""Check the pinned KS parquet copy; see ../DATASET_CHECK.md for scope.

inventory: SHA-256, byte sizes, coverage, parquet row counts.
check --mode stored: exact coordinate-set duplicates (not GL(4,Z) duplicates).
check --mode lattice: PALP reflexivity and canonical GL(4,Z) normal forms.
benchmark: deterministic samples, including SQLite insertion, in both modes.

Full keys, not hashes of polytopes, are stored in SQLite. The lattice check
discharges the database-copy hypothesis only after all 473,800,776 rows pass.
It relies on PALP and the published KS cardinality, and does not check the
singularity predicates or the papers' census results.
"""
from __future__ import annotations

import argparse
import hashlib
import json
import os
from pathlib import Path
import random
import re
import shutil
import sqlite3
import subprocess
import sys
import tempfile
import time

TOTAL = 473_800_776
REVISION = "60c0e119a03608418df538191f65da3f43b5b819"
ROOT = Path(__file__).resolve().parent.parent
NAME = re.compile(r"polytopes-4d-(\d{2})-vertices\.parquet\Z")


class CheckError(RuntimeError):
    pass


def sha256(path):
    h = hashlib.sha256()
    with Path(path).open("rb") as f:
        for block in iter(lambda: f.read(8 * 1024 * 1024), b""):
            h.update(block)
    return h.hexdigest()


def manifest_entries(path):
    entries = {}
    for line in Path(path).read_text().splitlines():
        if not line or line.startswith("#"):
            continue
        digest, size, name = line.split()
        if not NAME.fullmatch(name) or name in entries:
            raise CheckError(f"invalid or repeated manifest filename: {name}")
        if not re.fullmatch(r"[0-9a-f]{64}", digest) or int(size) <= 0:
            raise CheckError(f"invalid manifest entry: {name}")
        entries[name] = {"sha256": digest, "bytes": int(size)}
    expected = {f"polytopes-4d-{n:02d}-vertices.parquet" for n in [*range(5, 34), 36]}
    if entries.keys() != expected:
        raise CheckError("manifest must list each 5--33 and 36 vertex file exactly once")
    return entries


def inventory(data_dir, manifest):
    import pyarrow.parquet as pq

    entries = manifest_entries(manifest)
    present, missing = [], []
    unexpected = sorted(p.name for p in data_dir.glob("*.parquet") if p.name not in entries)
    if unexpected:
        raise CheckError(f"unexpected parquet files in input directory: {unexpected}")
    for name, expected in sorted(entries.items()):
        path = data_dir / name
        if not path.is_file():
            missing.append(name)
            continue
        if path.stat().st_size != expected["bytes"] or sha256(path) != expected["sha256"]:
            raise CheckError(f"size or SHA-256 mismatch: {path}")
        f = pq.ParquetFile(path)
        if not {"vertices", "vertex_count", "facet_count"} <= set(f.schema_arrow.names):
            raise CheckError(f"missing required columns: {path}")
        if f.metadata.num_rows <= 0:
            raise CheckError(f"empty parquet: {path}")
        present.append({"name": name, **expected, "rows": f.metadata.num_rows,
                        "vertices": int(NAME.fullmatch(name)[1])})
    rows = sum(p["rows"] for p in present)
    if rows > TOTAL or (not missing and rows != TOTAL):
        raise CheckError(f"row count {rows:,} conflicts with KS total {TOTAL:,}")
    return {"dataset_revision": REVISION, "manifest_sha256": sha256(manifest),
            "files": present, "missing": missing, "present_rows": rows,
            "expected_rows": TOTAL, "present_bytes": sum(p["bytes"] for p in present),
            "expected_bytes": sum(p["bytes"] for p in entries.values()),
            "coverage_complete": not missing and rows == TOTAL,
            "classification_verified": False}


def validate_row(row, vertex_count):
    vertices = row["vertices"]
    if not isinstance(vertices, list) or len(vertices) != vertex_count:
        raise CheckError("vertex list length disagrees with filename")
    if type(row["vertex_count"]) is not int or row["vertex_count"] != vertex_count:
        raise CheckError("vertex_count column disagrees with filename")
    if type(row["facet_count"]) is not int or row["facet_count"] < 5:
        raise CheckError("invalid facet_count")
    if any(not isinstance(v, list) or len(v) != 4 or
           any(type(x) is not int for x in v) for v in vertices):
        raise CheckError("vertices must be integer vectors of dimension four")
    if len({tuple(v) for v in vertices}) != vertex_count:
        raise CheckError("repeated vertex inside a row")
    return vertices


def encode_key(vertices):
    """Injective variable-length encoding of an ordered integer matrix."""
    out = bytearray()
    for x in [len(vertices), *(x for v in vertices for x in v)]:
        n = 2 * x if x >= 0 else -2 * x - 1
        while n >= 128:
            out.append((n & 127) | 128)
            n >>= 7
        out.append(n)
    return bytes(out)


def find_palp(explicit=None):
    if explicit:
        result = shutil.which(explicit)
        if not result:
            raise CheckError(f"PALP executable not found: {explicit}")
        return result
    for name in ("poly.x", "poly-6d.x", "poly-4d.x"):
        if result := shutil.which(name):
            return result
    if shutil.which("sage"):
        p = subprocess.run(["sage", "-python", "-c",
                            "import shutil; print(shutil.which('poly.x') or '')"],
                           capture_output=True, text=True, timeout=60)
        candidate = p.stdout.strip()
        if p.returncode == 0 and Path(candidate).is_file():
            return candidate
    raise CheckError("PALP unavailable; install PALP or pass --palp /path/to/poly.x")


def palp_keys(rows, vertex_count, executable, timeout=120):
    """Batch PALP calls; fail closed on non-reflexive or unexpected output."""
    inputs = []
    for row in rows:
        vertices = validate_row(row, vertex_count)
        inputs.append(f"4 {vertex_count}\n" + "\n".join(
            " ".join(str(v[j]) for v in vertices) for j in range(4)))
    p = subprocess.run([executable, "-fneN"], input="\n".join(inputs) + "\n",
                       text=True, capture_output=True, timeout=timeout)
    if p.returncode or p.stderr.strip():
        raise CheckError(f"PALP failed: {p.stderr[-1000:]} {p.stdout[-1000:]}")
    lines = iter(line.strip() for line in p.stdout.splitlines() if line.strip())
    keys = []
    try:
        for row in rows:
            header = next(lines)
            match = re.fullmatch(r"(\d+) 4\s+Vertices of P-dual <-> Equations of P", header)
            if not match:
                raise CheckError(f"PALP did not certify reflexivity: {header}")
            facets = int(match[1])
            if facets != row["facet_count"]:
                raise CheckError("recomputed facet count disagrees with dataset")
            for _ in range(facets):
                if len([int(x) for x in next(lines).split()]) != 4:
                    raise CheckError("malformed PALP facet equation")
            header = next(lines)
            if not re.fullmatch(rf"4 {vertex_count}\s+Normal form of vertices of P.*", header):
                raise CheckError(f"dimension or actual vertex count mismatch: {header}")
            matrix = [[int(x) for x in next(lines).split()] for _ in range(4)]
            if any(len(v) != vertex_count for v in matrix):
                raise CheckError("malformed PALP normal form")
            keys.append(encode_key(list(zip(*matrix))))
        if next(lines, None) is not None:
            raise CheckError("extra PALP output")
    except (StopIteration, ValueError) as exc:
        raise CheckError("truncated or malformed PALP output") from exc
    return keys


def batch_keys(rows, vertex_count, mode, palp, timeout):
    if mode == "lattice":
        return palp_keys(rows, vertex_count, palp, timeout)
    return [encode_key(sorted(validate_row(row, vertex_count))) for row in rows]


def open_database(path, identity):
    db = sqlite3.connect(path)
    db.execute("PRAGMA journal_mode=WAL")
    db.execute("PRAGMA synchronous=FULL")
    db.execute("PRAGMA cache_size=-65536")
    db.execute("CREATE TABLE IF NOT EXISTS keys (key BLOB PRIMARY KEY, row_number INTEGER NOT NULL) WITHOUT ROWID")
    db.execute("CREATE TABLE IF NOT EXISTS state (id INTEGER PRIMARY KEY CHECK(id=1), identity TEXT NOT NULL, next_row INTEGER NOT NULL)")
    saved = db.execute("SELECT identity, next_row FROM state WHERE id=1").fetchone()
    identity_text = json.dumps(identity, sort_keys=True)
    if saved:
        if saved[0] != identity_text:
            db.close()
            raise CheckError("checkpoint identity changed; use a new --work-dir")
        offset = saved[1]
    else:
        if db.execute("SELECT 1 FROM keys LIMIT 1").fetchone():
            db.close()
            raise CheckError("checkpoint has keys but no state")
        db.execute("INSERT INTO state VALUES (1, ?, 0)", (identity_text,))
        db.commit()
        offset = 0
    return db, offset


def insert_keys(db, keys, offset):
    try:
        with db:
            for i, key in enumerate(keys, offset):
                try:
                    db.execute("INSERT INTO keys VALUES (?, ?)", (key, i))
                except sqlite3.IntegrityError as exc:
                    previous = db.execute("SELECT row_number FROM keys WHERE key=?", (key,)).fetchone()[0]
                    raise CheckError(f"duplicate rows {previous} and {i} (zero based)") from exc
            db.execute("UPDATE state SET next_row=? WHERE id=1", (offset + len(keys),))
    except CheckError:
        raise


def iter_rows(path, batch_size, start=0):
    import pyarrow.parquet as pq

    f = pq.ParquetFile(path)
    position = 0
    for group in range(f.num_row_groups):
        count = f.metadata.row_group(group).num_rows
        if position + count <= start:
            position += count
            continue
        for batch in f.iter_batches(batch_size=batch_size, row_groups=[group],
                                    columns=["vertices", "vertex_count", "facet_count"]):
            stop = position + len(batch)
            if stop > start:
                yield batch.slice(max(0, start - position)).to_pylist()
            position = stop


def sample_rows(path, count, seed):
    """Uniform deterministic row sample, materializing only sampled Python rows."""
    import pyarrow as pa
    import pyarrow.parquet as pq

    f = pq.ParquetFile(path)
    indices = sorted(random.Random(seed).sample(range(f.metadata.num_rows), min(count, f.metadata.num_rows)))
    rows, offset, cursor = [], 0, 0
    for batch in f.iter_batches(batch_size=8192, columns=["vertices", "vertex_count", "facet_count"]):
        selected = []
        while cursor < len(indices) and indices[cursor] < offset + len(batch):
            selected.append(indices[cursor] - offset)
            cursor += 1
        if selected:
            rows.extend(batch.take(pa.array(selected, type=pa.int64())).to_pylist())
        offset += len(batch)
        if cursor == len(indices):
            break
    return rows


def check_file(info, args, palp):
    path = args.data_dir / info["name"]
    cache = args.work_dir / f"{path.stem}-{args.mode}.sqlite"
    identity = {"input_sha256": info["sha256"], "rows": info["rows"], "mode": args.mode,
                "checker_sha256": sha256(__file__), "palp_sha256": sha256(palp) if palp else None}
    db, offset = open_database(cache, identity)
    start, initial, last = time.perf_counter(), offset, time.perf_counter()
    try:
        if not 0 <= offset <= info["rows"]:
            raise CheckError("checkpoint row offset outside input")
        for rows in iter_rows(path, args.batch_size, offset):
            keys = batch_keys(rows, info["vertices"], args.mode, palp, args.palp_timeout)
            insert_keys(db, keys, offset)
            offset += len(rows)
            if time.perf_counter() - last >= 10:
                print(f"{path.name}: {offset:,}/{info['rows']:,}", flush=True)
                last = time.perf_counter()
        if offset != info["rows"] or db.execute("SELECT count(*) FROM keys").fetchone()[0] != offset:
            raise CheckError("decoded row count or checkpoint key count mismatch")
        if db.execute("PRAGMA quick_check").fetchone()[0] != "ok":
            raise CheckError("SQLite integrity check failed")
    finally:
        db.close()
    return {"name": info["name"], "mode": args.mode, "rows_checked": offset,
            "new_rows": offset - initial, "seconds": time.perf_counter() - start,
            "database_bytes": cache.stat().st_size, "input_sha256": info["sha256"]}


def benchmark(info, args, palp):
    sample_start = time.perf_counter()
    rows = sample_rows(args.data_dir / info["name"], args.sample_per_file, args.seed + info["vertices"])
    sample_seconds = time.perf_counter() - sample_start
    result = {"name": info["name"], "samples": len(rows), "sample_read_seconds": sample_seconds}
    for mode in ("stored", "lattice"):
        with tempfile.TemporaryDirectory(prefix="ks-benchmark-", dir=args.work_dir) as directory:
            start = time.perf_counter()
            path = Path(directory) / "keys.sqlite"
            db, _ = open_database(path, {"benchmark": mode})
            try:
                for offset in range(0, len(rows), args.batch_size):
                    batch = rows[offset:offset + args.batch_size]
                    keys = batch_keys(batch, info["vertices"], mode, palp, args.palp_timeout)
                    insert_keys(db, keys, offset)
            finally:
                db.close()
            seconds = time.perf_counter() - start
            result[mode] = {"seconds": seconds, "rows_per_second": len(rows) / seconds,
                            "linear_full_database_days": seconds / len(rows) * TOTAL / 86400,
                            "sqlite_bytes_per_sample_row": path.stat().st_size / len(rows)}
    return result


def write_report(path, report):
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_name(path.name + ".tmp")
    temporary.write_text(json.dumps(report, indent=2, sort_keys=True) + "\n")
    os.replace(temporary, path)


def main(argv=None):
    parser = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument("command", choices=["inventory", "check", "benchmark"])
    parser.add_argument("--data-dir", type=Path, default=ROOT / "data/ks")
    parser.add_argument("--manifest", type=Path, default=ROOT / "manifests/ks_polytopes_4d_sha256.tsv")
    parser.add_argument("--work-dir", type=Path, default=ROOT / "data/ks-check")
    parser.add_argument("--report", type=Path)
    parser.add_argument("--mode", choices=["stored", "lattice"], default="lattice")
    parser.add_argument("--allow-partial", action="store_true", help="check available files; never claims full coverage")
    parser.add_argument("--vertices", nargs="+", type=int, help="select available vertex-count files")
    parser.add_argument("--palp", help="path to poly.x; otherwise find on PATH or through Sage")
    parser.add_argument("--palp-timeout", type=float, default=120, help="seconds per batch; failure is checkpointed")
    parser.add_argument("--batch-size", type=int, default=512)
    parser.add_argument("--sample-per-file", type=int, default=500)
    parser.add_argument("--seed", type=int, default=20260908)
    args = parser.parse_args(argv)
    if args.batch_size <= 0 or args.sample_per_file <= 0 or args.palp_timeout <= 0:
        parser.error("batch size, sample count, and timeout must be positive")
    if not args.data_dir.is_dir():
        parser.error("data directory does not exist")
    report = {"command": args.command, "checker_sha256": sha256(__file__), "status": "incomplete",
              "classification_verified": False}
    report_path = args.report or args.work_dir / f"{args.command}-{args.mode}.json"
    start = time.perf_counter()
    try:
        inv = inventory(args.data_dir, args.manifest)
        report["inventory"] = inv
        print(f"Verified hashes: {len(inv['files'])}/30 files, {inv['present_rows']:,}/{TOTAL:,} rows; "
              f"{len(inv['missing'])} files missing.", flush=True)
        files = inv["files"]
        if args.vertices:
            if len(set(args.vertices)) != len(args.vertices):
                raise CheckError("repeated --vertices argument")
            files = [f for f in files if f["vertices"] in args.vertices]
            if {f["vertices"] for f in files} != set(args.vertices):
                raise CheckError("a selected vertex-count file is absent")
        report["results"] = []
        if args.command == "inventory":
            report["status"] = "integrity_passed"
        else:
            if not files:
                raise CheckError("no available inputs")
            if args.command == "check" and not args.allow_partial and (inv["missing"] or len(files) != 30):
                raise CheckError("full check requires all 30 files; use --allow-partial for an explicitly partial check")
            args.work_dir.mkdir(parents=True, exist_ok=True)
            palp = find_palp(args.palp) if args.mode == "lattice" or args.command == "benchmark" else None
            if palp:
                report["palp"] = {"path": str(Path(palp).resolve()), "sha256": sha256(palp)}
            for info in files:
                result = benchmark(info, args, palp) if args.command == "benchmark" else check_file(info, args, palp)
                report["results"].append(result)
                print(json.dumps(result, sort_keys=True), flush=True)
                write_report(report_path, report)
            report["classification_verified"] = (args.command == "check" and args.mode == "lattice"
                                                   and inv["coverage_complete"] and len(files) == 30
                                                   and sum(r["rows_checked"] for r in report["results"]) == TOTAL)
            report["status"] = "sample_benchmark_passed" if args.command == "benchmark" else "selected_files_passed"
            if report["classification_verified"]:
                report["status"] = "full_lattice_check_passed"
        code = 0
    except (CheckError, OSError, ValueError, sqlite3.DatabaseError, subprocess.TimeoutExpired) as exc:
        report["status"], report["error"] = "failed", str(exc)
        print(f"FAILED: {exc}", file=sys.stderr, flush=True)
        code = 1
    except KeyboardInterrupt:
        report["status"] = "interrupted"
        print("Interrupted; completed check batches can be resumed.", file=sys.stderr)
        code = 130
    report["seconds"] = time.perf_counter() - start
    write_report(report_path, report)
    print(f"Report: {report_path}; classification_verified={report['classification_verified']}", flush=True)
    return code


if __name__ == "__main__":
    sys.exit(main())


==> anc/src/hodge_numbers.py <==
#!/usr/bin/env python3
"""
Batyrev Hodge numbers of the MPCP resolution of the generic anticanonical
hypersurface X in P_Delta, for reflexive Delta in Z^4 (N-side / fan polytope):

  h^{1,1}(X^) = l(Delta)  - 5 - sum_{facets G}  l*(G)  + sum_{2-faces F}  l*(F) l*(F*)
  h^{2,1}(X^) = l(Delta*) - 5 - sum_{facets G*} l*(G*) + sum_{2-faces F*} l*(F*) l*(F)

(Batyrev, J. Alg. Geom. 3 (1994); our Delta is his Delta*.)  Anchors: quintic
simplex -> (1, 101); P(1,1,1,3,3) -> (4, 112).  Headline polytopes of the
paper: Delta_A -> (5, 101), chi = -192; Delta_B -> (9, 81), chi = -144.
"""
import os
import sys
from itertools import combinations

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from batyrev_global import (facets, two_faces, dot, vsub, vgcd, affine_rank)


def lattice_points(V, facs):
    los = [min(v[i] for v in V) for i in range(4)]
    his = [max(v[i] for v in V) for i in range(4)]
    pts = []
    for x in range(los[0], his[0] + 1):
        for y in range(los[1], his[1] + 1):
            for z in range(los[2], his[2] + 1):
                for w in range(los[3], his[3] + 1):
                    p = (x, y, z, w)
                    if all(dot(u, p) <= c for u, c, _ in facs):
                        pts.append(p)
    return pts


def face_interior_count(pts, facs, tight_target):
    """#lattice points whose tight facet-set equals tight_target."""
    n = 0
    for p in pts:
        tight = frozenset(i for i, (u, c, _) in enumerate(facs) if dot(u, p) == c)
        if tight == tight_target:
            n += 1
    return n


def hodge_numbers(V, name=""):
    facs = facets(V)
    assert all(c == 1 for _, c, _ in facs), "not reflexive"
    Vd = [u for u, _, _ in facs]                      # dual polytope vertices
    facsd = facets(Vd)
    assert all(c == 1 for _, c, _ in facsd)
    pts, ptsd = lattice_points(V, facs), lattice_points(Vd, facsd)

    def side(V_, facs_, pts_):
        sfac = sum(face_interior_count(pts_, facs_, frozenset([i]))
                   for i in range(len(facs_)))
        s2 = 0
        for I, fpair in two_faces(V_, facs_):
            tight = frozenset(i for i in range(len(facs_)) if I <= facs_[i][2])
            lint = face_interior_count(pts_, facs_, tight)
            u1, u2 = facs_[fpair[0]][0], facs_[fpair[1]][0]
            s2 += lint * (vgcd(vsub(u1, u2)) - 1)     # l* of the dual edge
        return sfac, s2

    sfacN, s2N = side(V, facs, pts)
    sfacM, s2M = side(Vd, facsd, ptsd)
    h11 = len(pts) - 5 - sfacN + s2N
    h21 = len(ptsd) - 5 - sfacM + s2M
    if name:
        print(f"{name}: l(D)={len(pts)}, l(D*)={len(ptsd)}, "
              f"(h11, h21)=({h11}, {h21}), chi={2*(h11-h21)}")
    return h11, h21


if __name__ == "__main__":
    e = [(1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (0, 0, 0, 1)]
    assert hodge_numbers(e + [(-1, -1, -1, -1)], "quintic") == (1, 101)
    assert hodge_numbers(e + [(-1, -1, -3, -3)], "P(1,1,1,3,3) X9") == (4, 112)
    F = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-2, -2), (-1, -2)]]
    assert hodge_numbers(F + [(0, 0, 0, 1), (1, 1, -1, -1)], "Delta_A") == (5, 101)
    P = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-3, -2), (-2, -3), (-1, -2)]]
    assert hodge_numbers(P + [(0, 0, 0, 1), (1, 1, -1, -1)], "Delta_B") == (9, 81)
    w3v = [(0, 0, 0, 1), (1, 1, -1, 0), (-2, -2, 1, -1)]
    assert hodge_numbers(F + w3v, "Delta_C (single F1 point)") == (4, 108)
    T = [(x, y, 1, 0) for (x, y) in [(0, 0), (-2, -1), (-1, -2)]]
    assert hodge_numbers(T + w3v, "Delta_C' (single 1/3(1,1,1))") == (3, 111)
    VD = [(1, 0, 0, 0), (0, 1, 0, 0), (0, -1, 0, 0), (0, 0, 1, 0),
          (-3, 1, -1, 0), (0, 1, 1, 0), (0, 0, 0, 1), (-3, 2, 1, -1),
          (-2, 2, 2, -1), (1, 0, 1, 1)]
    assert hodge_numbers(VD, "Delta_D (single def-only point)") == (8, 118)
    print("all Hodge-number asserts pass")


==> anc/src/ks_sweep.py <==
#!/usr/bin/env python3
"""
Kreuzer-Skarke sweep (paper Sec. 6, Q1 + Q3): scan the KS database of
reflexive 4-polytopes for non-smoothable 2-faces.

Data: https://huggingface.co/datasets/calabi-yau-data/polytopes-4d
(parquet, one file per vertex count, columns: vertices [normal form],
vertex_count, facet_count, point_count, dual_point_count, h11, h12,
euler_characteristic).  Download files into data/ks/ first.

Per polytope Delta we compute all 2-faces with their induced-lattice
polygons and classify each:
  * smooth (standard triangle),
  * unit-edge rigid / def-only / smoothable (the census trichotomy; for
    rigid or def-only faces the generic anticanonical X is NON-SMOOTHABLE
    by the paper's Corollary — theorem-grade),
  * non-unit-edge and with no decomposition into unit segments + standard
    triangles: recorded as CANDIDATE non-smoothable only (the germ is
    non-isolated; the correct criterion there is Filip's 0-mutability,
    arXiv:2504.04486, which we have not implemented) — counted separately,
    never claimed.

For each unit-edge non-smoothable face we decide which of the 87 census
classes it is, by exact GL2(Z) matching: a lattice equivalence maps edges to
edges, so it is determined by the images of two independent edge vectors;
trying all ordered image pairs decides equivalence.  Faces equivalent to no
census class are non-smoothable local models OUTSIDE the |.|<=2 census box
and are recorded.

Cross-validation per file: on a random sample of rows our Batyrev Hodge
numbers (src/hodge_numbers.py) must equal the dataset's h11/h12 columns.

Also hunted: a polytope, all edges unit, whose unique non-smooth 2-face is
def-only with dual edge of lattice length 1 -> a compact CY threefold with a
SINGLE deformable-but-never-smoothable point (the paper's sharpened Q2).

Run:  ./venv/bin/python src/ks_sweep.py data/ks/polytopes-4d-06-vertices.parquet
      ./venv/bin/python src/ks_sweep.py data/ks/*.parquet --procs 8
"""
from itertools import combinations
from multiprocessing import Pool
import argparse
import json
import os
import random
import sys
import time

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from toric_census import (ccw_sort_points, rigid,                         # noqa: E402
                          smoothing_components)
from batyrev_global import (dot, vsub, vgcd, hyperplane_normal,            # noqa: E402
                            int_kernel, solve_int_coords)
from plant_search import nonsmoothable_classes                             # noqa: E402
from hodge_numbers import hodge_numbers                                    # noqa: E402

from math import gcd                                                       # noqa: E402


# ---------------- exact facet/face machinery (n up to ~14 vertices) -------
def facets_reflexive(V):
    """Facets of reflexive conv(V): [(u primitive, idx frozenset)].
    Levels are asserted to be exactly 1 (the dataset is reflexive)."""
    out = {}
    for S in combinations(range(len(V)), 4):
        u = hyperplane_normal(*[V[i] for i in S])
        if u == (0, 0, 0, 0):
            continue
        c = dot(u, V[S[0]])
        vals = [dot(u, v) for v in V]
        if all(x <= c for x in vals):
            pass
        elif all(x >= c for x in vals):
            u = tuple(-x for x in u); c = -c; vals = [-x for x in vals]
        else:
            continue
        g = vgcd(u)
        assert c == g, "polytope not reflexive?"
        u = tuple(x // g for x in u)
        if u not in out:
            out[u] = frozenset(i for i, x in enumerate(vals) if x == g)
    return list(out.items())


def polygon_of_face(V, idx, u1, u2):
    """Induced-lattice polygon of the 2-face: (primitive edge vectors ccw,
    edge lattice lengths)."""
    pts = [V[i] for i in idx]
    ker = int_kernel([list(u1), list(u2)])
    p0 = pts[0]
    coords = [solve_int_coords(ker, vsub(p, p0)) for p in pts]
    coords = ccw_sort_points(coords)
    k = len(coords)
    evs, lens = [], []
    for i in range(k):
        d = vsub(coords[(i + 1) % k], coords[i])
        g = vgcd(d)
        evs.append((d[0] // g, d[1] // g))
        lens.append(g)
    return evs, lens


def two_faces_of(V, facs):
    found = {}
    for (a, b) in combinations(range(len(facs)), 2):
        I = facs[a][1] & facs[b][1]
        if len(I) >= 3:
            key = I
            if key not in found:
                found[key] = (a, b)
    # keep only genuine 2-faces: intersection of exactly 2 facets is 2-dim
    # for a 4-polytope whenever it has >= 3 affinely independent points; the
    # >= 3 shared vertices of two distinct facets of a 4-polytope span the
    # 2-face (ridges of facets are 2-faces).
    return found


# ================== FAST ENGINE (integer-exact, numpy-batched) ==================
# Reliability contract:
#   * all arithmetic is int64; a load-time assert (max|coord| <= 5000) plus the
#     Hadamard bound (normal entries <= (sqrt3*2c)^3, support values times 4c)
#     keeps every intermediate < 2^62 — numpy wraps silently on overflow, so
#     the assert is the guard the whole engine rests on;
#   * no floats anywhere: integer cofactor determinants (not np.linalg.det),
#     np.gcd, and an exact integer half-plane comparator for the ccw sort;
#   * the pure-python engine above stays as the reference: --selftest compares
#     both engines on random rows of every file before sweeping it.

COORD_BOUND = 5000

_KERNEL_CACHE = {}

def _face_kernel(u1, u2):
    """Saturated kernel basis of [u1, u2] + a pivot 2x2 minor, cached: facet
    normal pairs recur heavily across polytopes."""
    key = (u1, u2)
    hit = _KERNEL_CACHE.get(key)
    if hit is not None:
        return hit
    k1, k2 = int_kernel([list(u1), list(u2)])
    piv = None
    for i in range(4):
        for j in range(i + 1, 4):
            d = k1[i] * k2[j] - k1[j] * k2[i]
            if d:
                piv = (i, j, d)
                break
        if piv:
            break
    res = (k1, k2, *piv)
    _KERNEL_CACHE[key] = res
    return res


def polygon_of_face_int(V, idx, u1, u2):
    """Integer-only version of polygon_of_face (no Fractions): induced-lattice
    coordinates via Cramer on a pivot 2x2 minor of the saturated kernel basis;
    exact-division asserts replace the rational solve."""
    pts = [V[i] for i in idx]
    k1, k2, i, j, d = _face_kernel(u1, u2)
    k1i, k1j, k2i, k2j = k1[i], k1[j], k2[i], k2[j]
    p0 = pts[0]
    p0i, p0j = p0[i], p0[j]
    coords = []
    for p in pts:
        ti, tj = p[i] - p0i, p[j] - p0j
        xn = ti * k2j - tj * k2i
        yn = k1i * tj - k1j * ti
        x, y = xn // d, yn // d
        assert x * d == xn and y * d == yn, "non-integral face coordinate"
        # (no 4-row re-verification needed: a face point lies on both facets,
        # hence p - p0 is in the saturated kernel span by construction; the
        # per-file engine selftest guards the implementation end to end)
        coords.append((x, y))
    coords = ccw_sort_points(coords)
    k = len(coords)
    evs, lens = [], []
    for a in range(k):
        dxy = vsub(coords[(a + 1) % k], coords[a])
        g = vgcd(dxy)
        evs.append((dxy[0] // g, dxy[1] // g))
        lens.append(g)
    return evs, lens


def facets_np(verts, subsets):
    """Batched facet enumeration.  verts: (B, n, 4) int64; subsets: (C, 4)
    index array.  Returns per-polytope list of (u tuple, idx frozenset).
    Raises AssertionError if any supporting functional is not at level 1."""
    import numpy as np
    B, n, _ = verts.shape
    pts = verts[:, subsets]                     # (B, C, 4, 4)
    d = pts[:, :, 1:] - pts[:, :, :1]           # (B, C, 3, 4)
    cols = [[c for c in range(4) if c != i] for i in range(4)]
    u = np.empty(pts.shape[:2] + (4,), dtype=np.int64)   # (B, C, 4)
    for i in range(4):
        m = d[..., cols[i]]                     # (B, C, 3, 3)
        det = (m[..., 0, 0] * (m[..., 1, 1] * m[..., 2, 2] - m[..., 1, 2] * m[..., 2, 1])
               - m[..., 0, 1] * (m[..., 1, 0] * m[..., 2, 2] - m[..., 1, 2] * m[..., 2, 0])
               + m[..., 0, 2] * (m[..., 1, 0] * m[..., 2, 1] - m[..., 1, 1] * m[..., 2, 0]))
        u[..., i] = det if i % 2 == 0 else -det
    nonzero = (u != 0).any(-1)                  # (B, C)
    vals = np.einsum('bcx,bnx->bcn', u, verts)  # (B, C, n)
    v0 = np.take_along_axis(
        vals, subsets[None, :, 0][..., None], axis=2)[..., 0]   # (B, C)
    mx, mn = vals.max(-1), vals.min(-1)
    upper = (mx == v0) & nonzero
    lower = (mn == v0) & nonzero & ~upper
    supp = upper | lower
    sign = np.where(upper, 1, -1)
    g = np.gcd.reduce(np.abs(u), axis=-1)       # (B, C)
    lev_ok = (sign * v0 == g)
    assert bool(lev_ok[supp].all()), "supporting functional not at level 1 (not reflexive?)"
    out = []
    for b in range(B):
        idxs = np.flatnonzero(supp[b])
        seen = {}
        for c in idxs:
            gg = int(g[b, c])
            uu = tuple(int(x) * int(sign[b, c]) // gg for x in u[b, c])
            if uu not in seen:
                onfac = np.flatnonzero(vals[b, c] * int(sign[b, c]) == gg)
                seen[uu] = frozenset(int(x) for x in onfac)
        out.append(list(seen.items()))
    return out


_TRICHO_CACHE = {}

def classify_face_cached(evs, lens, matcher):
    """Face verdict: 'long' (non-unit edge), 'tri' (standard triangle),
    'smoothable', or (status, census_id, edges) for a non-smoothable
    unit-edge face.  Cached by the sorted edge multiset — exact, since every
    verdict we cache is a function of the multiset alone."""
    if any(l >= 2 for l in lens):
        return "long"
    k = len(evs)
    if k == 3:
        a, b = evs[0], evs[1]
        if abs(a[0] * b[1] - a[1] * b[0]) == 1:
            return "tri"                         # standard triangle: smooth
    key = tuple(sorted(evs))
    hit = _TRICHO_CACHE.get(key)
    if hit is not None:
        return hit
    if smoothing_components(list(evs)) > 0:
        _TRICHO_CACHE[key] = "smoothable"
        return "smoothable"
    A2, x, y = 0, 0, 0
    for e in evs:
        A2 += x * e[1] - y * e[0]
        x += e[0]; y += e[1]
    A2 = abs(A2)
    i = (A2 - k + 2) // 2
    st = "rigid" if rigid(list(evs)) else "def-only"
    cid = matcher.match(list(evs), k, A2, i)
    res = (st, cid, [list(e) for e in sorted(evs)])
    _TRICHO_CACHE[key] = res
    return res


def classify_polytope_fast(V, facs, matcher):
    """Same result dict as classify_polytope, but from precomputed facets and
    with the integer polygon path + trichotomy cache."""
    tf = {}
    for (a, b) in combinations(range(len(facs)), 2):
        I = facs[a][1] & facs[b][1]
        if len(I) >= 3 and I not in tf:
            tf[I] = (a, b)
    res = dict(nbad_unit=0, nbad_long=0, statuses=[], census_ids=[],
               noncensus=[], all_unit=True, single_defonly=False,
               n_smooth=0, nfaces=len(tf), max_dual=1, nbad_nontri=0,
               both_sides_hit=False, both_sides_nontri=False)
    bad_faces = []
    for I, (a, b) in tf.items():
        u1, u2 = facs[a][0], facs[b][0]
        dl = vgcd(vsub(u1, u2))                    # l(F*) = edge length of Delta*
        if dl > res["max_dual"]:
            res["max_dual"] = dl
        evs, lens = polygon_of_face_int(V, sorted(I), u1, u2)
        cl = classify_face_cached(evs, lens, matcher)
        if cl == "long":
            res["all_unit"] = False
            res["nbad_long"] += 1
        elif cl == "tri":
            res["n_smooth"] += 1
        elif cl == "smoothable":
            pass
        else:
            st, cid, evlist = cl
            res["nbad_unit"] += 1
            if len(evlist) >= 4:                    # non-triangle => non-quotient
                res["nbad_nontri"] += 1
            res["statuses"].append(st)
            res["census_ids"].append(cid)
            if cid is None:
                res["noncensus"].append(evlist)
            npts = vgcd(vsub(u1, u2))
            bad_faces.append((st, npts))
    if (res["all_unit"] and res["nbad_unit"] == 1 and res["nbad_long"] == 0
            and bad_faces and bad_faces[0][0] == "def-only"
            and bad_faces[0][1] == 1):
        res["single_defonly"] = True
    # both-sides-unit = Delta AND Delta* both unit-edged (max l(F*) == 1);
    # a "hit" also carries a non-smoothable face; non-triangle => non-quotient.
    res["both_sides_hit"] = (res["all_unit"] and res["max_dual"] == 1
                             and res["nbad_unit"] > 0)
    res["both_sides_nontri"] = res["both_sides_hit"] and res["nbad_nontri"] > 0
    return res


# ---------------- census matching (exact GL2(Z) equivalence) ----------------
def _match_gl2(E_face, E_class):
    """Is there M in GL2(Z) with M . E_face = E_class (as multisets)?
    M maps edges to edges, so it is determined by the images of two
    independent edges of the face."""
    tgt = tuple(sorted(E_class))
    a = E_face[0]
    b = next(e for e in E_face[1:] if a[0] * e[1] - a[1] * e[0] != 0)
    det_ab = a[0] * b[1] - a[1] * b[0]
    for ap in E_class:
        for bp in E_class:
            det_ap = ap[0] * bp[1] - ap[1] * bp[0]
            if abs(det_ap) != abs(det_ab):
                continue
            # solve M a = ap, M b = bp exactly
            den = det_ab
            m00 = ap[0] * b[1] - bp[0] * a[1]
            m01 = bp[0] * a[0] - ap[0] * b[0]
            m10 = ap[1] * b[1] - bp[1] * a[1]
            m11 = bp[1] * a[0] - ap[1] * b[0]
            if any(x % den for x in (m00, m01, m10, m11)):
                continue
            M = ((m00 // den, m01 // den), (m10 // den, m11 // den))
            if abs(M[0][0] * M[1][1] - M[0][1] * M[1][0]) != 1:
                continue
            img = tuple(sorted((M[0][0] * e[0] + M[0][1] * e[1],
                                M[1][0] * e[0] + M[1][1] * e[1])
                               for e in E_face))
            if img == tgt:
                return True
    return False


class CensusMatcher:
    def __init__(self):
        self.classes = [(tuple(e), m) for e, m in nonsmoothable_classes()]
        self.by_inv = {}
        for idx, (edges, m) in enumerate(self.classes):
            self.by_inv.setdefault((m["k"], m["A2"], m["i"]), []).append(idx)

    def match(self, evs, k, A2, i):
        for idx in self.by_inv.get((k, A2, i), []):
            if _match_gl2(list(evs), list(self.classes[idx][0])):
                return idx
        return None


# ---------------- per-polytope classification ----------------
def classify_polytope(V, matcher):
    """Returns a compact result dict for one polytope."""
    facs = facets_reflexive(V)
    tf = two_faces_of(V, facs)
    res = dict(nbad_unit=0, nbad_long=0, statuses=[], census_ids=[],
               noncensus=[], all_unit=True, single_defonly=False,
               n_smooth=0, nfaces=len(tf), max_dual=1, nbad_nontri=0,
               both_sides_hit=False, both_sides_nontri=False)
    bad_faces = []
    for I, (a, b) in tf.items():
        u1, u2 = facs[a][0], facs[b][0]
        dl = vgcd(vsub(u1, u2))                    # l(F*) = edge length of Delta*
        if dl > res["max_dual"]:
            res["max_dual"] = dl
        evs, lens = polygon_of_face(V, I, u1, u2)
        k = len(evs)
        A2, x, y = 0, 0, 0
        for e, l in zip(evs, lens):
            A2 += x * (l * e[1]) - y * (l * e[0])
            x += l * e[0]; y += l * e[1]
        A2 = abs(A2)
        bnd = sum(lens)
        i = (A2 - bnd + 2) // 2
        unit = all(l == 1 for l in lens)
        if not unit:
            res["all_unit"] = False
        if k == 3 and A2 == 1:
            res["n_smooth"] += 1
            continue
        sc = smoothing_components(evs) if unit else None
        if unit:
            if sc == 0:
                st = "rigid" if rigid(evs) else "def-only"
                res["nbad_unit"] += 1
                if k >= 4:                          # non-triangle => non-quotient
                    res["nbad_nontri"] += 1
                cid = matcher.match(evs, k, A2, i)
                res["census_ids"].append(cid)
                if cid is None:
                    res["noncensus"].append([list(e) for e in sorted(evs)])
                npts = vgcd(vsub(u1, u2))
                bad_faces.append((st, npts))
                res["statuses"].append(st)
        else:
            # non-isolated germ; candidate only (Filip criterion not implemented)
            # cheap NECESSARY check: no partition of the edge multiset WITH
            # multiplicity into segments/triangles => no 0-mutable candidate
            # of the obvious product form; we only count it.
            res["nbad_long"] += 1
    if (res["all_unit"] and res["nbad_unit"] == 1 and res["nbad_long"] == 0
            and bad_faces and bad_faces[0][0] == "def-only"
            and bad_faces[0][1] == 1):
        res["single_defonly"] = True
    # both-sides-unit = Delta AND Delta* both unit-edged (max l(F*) == 1);
    # a "hit" also carries a non-smoothable face; non-triangle => non-quotient.
    res["both_sides_hit"] = (res["all_unit"] and res["max_dual"] == 1
                             and res["nbad_unit"] > 0)
    res["both_sides_nontri"] = res["both_sides_hit"] and res["nbad_nontri"] > 0
    return res


# ---------------- workers ----------------
_MATCHER = None

def _init_worker():
    global _MATCHER
    _MATCHER = CensusMatcher()


def _accumulate(agg, r, V):
    agg["n"] += 1
    if r["nbad_unit"] > 0:
        agg["nonsmoothable"] += 1
        agg["bad_unit_faces"] += r["nbad_unit"]
        for st in r["statuses"]:
            agg["statuses"][st] += 1
        for cid in r["census_ids"]:
            if cid is not None:
                agg["census_hits"][cid] = agg["census_hits"].get(cid, 0) + 1
        for nc in r["noncensus"]:
            if len(agg["noncensus"]) < 50:
                agg["noncensus"].append(nc)
    if r["nbad_long"] > 0:
        agg["bad_long"] += 1
    if r["single_defonly"]:
        agg["single_defonly"].append([list(map(int, v)) for v in V])
    if r["both_sides_hit"]:                          # Delta & Delta* both unit-edged
        agg["both_sides"] += 1
        if r["both_sides_nontri"]:
            agg["both_sides_nontri"] += 1
        if len(agg["both_sides_polys"]) < 50:
            agg["both_sides_polys"].append(
                dict(V=[list(map(int, v)) for v in V],
                     nontri=bool(r["both_sides_nontri"]),
                     statuses=list(r["statuses"])))


def _empty_agg():
    return dict(n=0, nonsmoothable=0, bad_unit_faces=0, bad_long=0,
                census_hits={}, noncensus=[], single_defonly=[],
                both_sides=0, both_sides_nontri=0, both_sides_polys=[],
                statuses={"rigid": 0, "def-only": 0})


def _work_chunk(rows):
    """Reference engine worker (pure python)."""
    global _MATCHER
    agg = _empty_agg()
    for V in rows:
        r = classify_polytope([tuple(v) for v in V], _MATCHER)
        _accumulate(agg, r, V)
    return agg


def _work_chunk_fast(args):
    """Fast engine worker: numpy facet batch + integer polygon path."""
    global _MATCHER
    import numpy as np
    verts, subsets = args
    agg = _empty_agg()
    B = verts.shape[0]
    # sub-batch to bound memory: B*C*n*8 bytes for vals
    C, n = subsets.shape[0], verts.shape[1]
    step = max(16, min(B, 40_000_000 // max(1, C * n * 8)))
    for s in range(0, B, step):
        vb = verts[s:s + step]
        all_facs = facets_np(vb, subsets)
        for bi in range(vb.shape[0]):
            V = [tuple(int(x) for x in row) for row in vb[bi]]
            r = classify_polytope_fast(V, all_facs[bi], _MATCHER)
            _accumulate(agg, r, V)
    return agg


def merge(a, b):
    a["n"] += b["n"]; a["nonsmoothable"] += b["nonsmoothable"]
    a["bad_unit_faces"] += b["bad_unit_faces"]; a["bad_long"] += b["bad_long"]
    for k, v in b["census_hits"].items():
        a["census_hits"][k] = a["census_hits"].get(k, 0) + v
    for st in a["statuses"]:
        a["statuses"][st] += b["statuses"][st]
    a["noncensus"].extend(b["noncensus"][:max(0, 50 - len(a["noncensus"]))])
    a["single_defonly"].extend(b["single_defonly"])
    a["both_sides"] += b["both_sides"]
    a["both_sides_nontri"] += b["both_sides_nontri"]
    a["both_sides_polys"].extend(
        b["both_sides_polys"][:max(0, 50 - len(a["both_sides_polys"]))])
    return a


# ---------------- validation ----------------
def validate_file(path, nsample=25, seed=20260710, max_dual_points=120):
    """Our Batyrev Hodge numbers must reproduce the dataset's h11/h12 on a
    random sample.  Rows are sampled among those with a small dual polytope:
    hodge_numbers enumerates the dual's facets with the slow exact path, and
    high-vertex-count files contain rows whose duals make that take minutes;
    the convention check is equally decisive on small-dual rows."""
    import pyarrow.parquet as pq
    t = pq.read_table(path, columns=["h11", "h12", "dual_point_count"])
    dpc = t.column("dual_point_count").to_pylist()
    pool = [i for i, d in enumerate(dpc) if d <= max_dual_points]
    if len(pool) < nsample:                      # fall back to smallest duals
        pool = sorted(range(len(dpc)), key=lambda i: dpc[i])[:max(nsample, 50)]
    rng = random.Random(seed)
    idxs = list({pool[rng.randrange(len(pool))] for _ in range(min(nsample, len(pool)))})
    h11s, h12s = t.column("h11").to_pylist(), t.column("h12").to_pylist()
    rows = sample_vertex_rows(path, idxs)
    for i in idxs:
        V = [tuple(v) for v in rows[i]]
        got = hodge_numbers(V, "")
        # the dataset lists polytopes in the dual (Newton-polytope) convention:
        # its h11/h12 are our h21/h11 for the face-fan reading of the vertices.
        # (The KS list is closed under polarity, so sweeping all rows in our
        # convention still covers every reflexive polytope exactly once.)
        assert got == (h12s[i], h11s[i]), \
            f"{path} row {i}: hodge mismatch {got} vs {(h12s[i], h11s[i])}"
    return len(idxs)


# ---------------- driver (streaming I/O: bounded memory at any file size) ----
def file_meta(path):
    """(num_rows, vertex_count) from parquet metadata + one row."""
    import pyarrow.parquet as pq
    pf = pq.ParquetFile(path)
    nrows = pf.metadata.num_rows
    first = next(pf.iter_batches(batch_size=1, columns=["vertex_count"]))
    return nrows, first.column(0)[0].as_py()


def _batch_to_np(batch, n):
    """RecordBatch['vertices'] -> (B, n, 4) int64 with the coordinate-bound
    assert (numpy wraps silently on overflow; this is the guard)."""
    import numpy as np
    flat = batch.column(0).flatten().flatten().to_numpy()
    verts = np.ascontiguousarray(flat.astype(np.int64).reshape(-1, n, 4))
    mx = int(np.abs(verts).max())
    assert mx <= COORD_BOUND, \
        f"coordinate bound violated ({mx} > {COORD_BOUND}): int64 margin not proven"
    return verts


def iter_vert_chunks(path, chunk, limit=None):
    """Stream (B, n, 4) int64 chunks without materializing the file."""
    import pyarrow.parquet as pq
    pf = pq.ParquetFile(path)
    _, n = file_meta(path)
    done = 0
    for batch in pf.iter_batches(batch_size=chunk, columns=["vertices"]):
        verts = _batch_to_np(batch, n)
        if limit is not None:
            if done >= limit:
                return
            verts = verts[:limit - done]
        done += verts.shape[0]
        yield verts


def sample_vertex_rows(path, idxs):
    """Fetch specific rows' vertex lists by streaming batches (never
    materializes the vertices column)."""
    import pyarrow.parquet as pq
    want = set(idxs)
    out = {}
    pf = pq.ParquetFile(path)
    off = 0
    for batch in pf.iter_batches(batch_size=65536, columns=["vertices"]):
        hit = [i for i in want if off <= i < off + batch.num_rows]
        for i in hit:
            out[i] = batch.column(0)[i - off].as_py()
            want.discard(i)
        off += batch.num_rows
        if not want:
            break
    return out


def selftest_engines(path, nsample, seed=20260710):
    """Reference engine == fast engine on random rows (full result dicts,
    order-insensitively).  Streams only the sampled rows."""
    import numpy as np
    rng = random.Random(seed)
    m = CensusMatcher()
    nrows, n = file_meta(path)
    subsets = np.array(list(combinations(range(n), 4)), dtype=np.int64)
    idxs = list({rng.randrange(nrows) for _ in range(min(nsample, nrows))})
    rows = sample_vertex_rows(path, idxs)
    for i in idxs:
        V = [tuple(v) for v in rows[i]]
        verts1 = np.array([rows[i]], dtype=np.int64)
        ref = classify_polytope(V, m)
        fac = facets_np(verts1, subsets)[0]
        fast = classify_polytope_fast(V, fac, m)
        for kk in ("nbad_unit", "nbad_long", "all_unit", "single_defonly",
                   "n_smooth", "nfaces", "max_dual", "both_sides_hit",
                   "both_sides_nontri"):
            assert ref[kk] == fast[kk], (i, kk, ref[kk], fast[kk])
        assert sorted(ref["statuses"]) == sorted(fast["statuses"]), i
        assert sorted(map(str, ref["census_ids"])) == sorted(map(str, fast["census_ids"])), i
        assert sorted(map(str, ref["noncensus"])) == sorted(map(str, fast["noncensus"])), i
    return len(idxs)


def sweep_file(path, procs, chunk=2000, limit=None, engine="fast"):
    import numpy as np
    t0 = time.time()
    agg = _empty_agg()
    if engine == "fast":
        nrows, n = file_meta(path)
        subsets = np.array(list(combinations(range(n), 4)), dtype=np.int64)
        C = subsets.shape[0]
        chunk = max(200, min(20000, 60_000_000 // max(1, C * n),
                             (nrows + 4 * procs - 1) // (4 * procs)))
        # Pool.imap_unordered has NO backpressure (its feeder thread drains the
        # iterable eagerly), so gate the generator with a semaphore released
        # per consumed result: at most ~3 chunks per worker are in flight.
        import threading
        sem = threading.BoundedSemaphore(procs * 3)

        def jobs():
            for verts in iter_vert_chunks(path, chunk, limit):
                sem.acquire()
                yield (verts, subsets)

        with Pool(processes=procs, initializer=_init_worker) as pool:
            for part in pool.imap_unordered(_work_chunk_fast, jobs()):
                sem.release()
                agg = merge(agg, part)
    else:
        import pyarrow.parquet as pq
        t = pq.read_table(path, columns=["vertices"])
        rows = t.column("vertices").to_pylist()
        if limit:
            rows = rows[:limit]
        chunks = [rows[i:i + chunk] for i in range(0, len(rows), chunk)]
        with Pool(processes=procs, initializer=_init_worker) as pool:
            for part in pool.imap_unordered(_work_chunk, chunks):
                agg = merge(agg, part)
    agg["secs"] = round(time.time() - t0, 1)
    return agg


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("files", nargs="+")
    ap.add_argument("--procs", type=int, default=max(1, (os.cpu_count() or 4) - 2))
    ap.add_argument("--limit", type=int, default=None, help="rows per file cap")
    ap.add_argument("--json", default=None)
    ap.add_argument("--engine", choices=["fast", "ref"], default="fast")
    ap.add_argument("--selftest", type=int, default=60,
                    help="rows per file compared between engines (fast mode)")
    ap.add_argument("--no-validate", action="store_true")
    args = ap.parse_args()

    matcher = CensusMatcher()
    print(f"census matcher: {len(matcher.classes)} non-smoothable classes  "
          f"engine={args.engine}", flush=True)

    out = {}
    for path in args.files:
        name = os.path.basename(path)
        if not args.no_validate:
            ns = validate_file(path)
            print(f"{name}: hodge cross-check OK on {ns} random rows", flush=True)
            if args.engine == "fast" and args.selftest:
                nv = selftest_engines(path, args.selftest)
                print(f"{name}: engine selftest (ref == fast) OK on {nv} random rows",
                      flush=True)
        agg = sweep_file(path, args.procs, limit=args.limit, engine=args.engine)
        frac = agg["nonsmoothable"] / agg["n"] if agg["n"] else 0.0
        print(f"{name}: n={agg['n']}  NON-SMOOTHABLE (unit-edge bad face): "
              f"{agg['nonsmoothable']} ({100*frac:.2f}%)  "
              f"[rigid faces {agg['statuses']['rigid']}, def-only faces "
              f"{agg['statuses']['def-only']}]  with non-unit-edge 2-faces: "
              f"{agg['bad_long']}  census classes seen: "
              f"{len(agg['census_hits'])}  outside-box models: "
              f"{len(agg['noncensus'])}  SINGLE-DEFONLY hits: "
              f"{len(agg['single_defonly'])}  [{agg['secs']}s]", flush=True)
        print(f"{name}: both-sides-unit (Delta & Delta* unit-edged) + "
              f"non-smoothable: {agg['both_sides']}  "
              f"** NON-TRIANGLE/non-quotient: {agg['both_sides_nontri']} **",
              flush=True)
        # decode census ids -> class metadata
        agg["census_hits"] = {
            repr(list(matcher.classes[int(k)][0])): v
            for k, v in agg["census_hits"].items()}
        out[name] = agg

    seen = set()
    for a in out.values():
        seen.update(a["census_hits"].keys())
    print(f"\nTOTAL distinct census classes occurring: {len(seen)} / 87", flush=True)
    if args.json:
        with open(args.json, "w") as f:
            json.dump(out, f, indent=1, default=str)
        print(f"results -> {args.json}")


if __name__ == "__main__":
    main()


==> anc/src/missing_polytope.py <==
#!/usr/bin/env python3
"""
The polytope outside the original scan's vertex range (paper 1, Sec. 6.1).

The HuggingFace mirror calabi-yau-data/polytopes-4d stores the Kreuzer-Skarke
classification in files polytopes-4d-NN-vertices.parquet.  The sweep
(src/ks_sweep.py) covered NN = 05..33, which sums to 473,800,775 polytopes --
one short of the classified 473,800,776.  The gap is the single file beyond
that range: polytopes-4d-36-vertices.parquet, one row, the unique reflexive
4-polytope with more than 33 vertices.

This script proves what that polytope is and what it contributes:

  1. Delta_36 (the row of the parquet, hardcoded below) is reflexive with
     36 vertices, 12 facets, 49 lattice points, 13 dual lattice points.
  2. Delta_36 is GL_4(Z)-equivalent to H x H, the product of two copies of
     the reflexive hexagon H = conv{(1,0),(0,1),(-1,1),(-1,0),(0,-1),(1,-1)}
     (the dP6 / "1/3(1,1,1)-dual" hexagon).  The explicit unimodular matrix
     is found by matching the facet-normal sets of the two polytopes.
  3. All 72 edges are unit; the 48 two-faces are 36 unit parallelograms
     (conifold faces) and 12 hexagons GL_2(Z)-equivalent to the dP6 hexagon
     (type (S), i=1, 2 smoothing components); every dual edge has lattice
     length 1.  So the generic anticanonical X has 36 ordinary double points
     and 12 dP6-cone points -- every 2-face is of type (S): Delta_36 is NOT
     non-smoothable-by-Corollary-4.3, carries no def-only face, and (having
     hexagon faces) is not in the Batyrev-Kreuzer all-conifold population.
     Hence none of the sweep's headline counts change; only the total rises
     to the full 473,800,776.
  4. Hodge numbers of the MPCP resolution in our convention: (h11, h21) =
     (44, 8), matching the dataset row's (8, 44) under the dataset's swapped
     (mirror) convention, as validated file-by-file by the sweep.

Run:  python3 src/missing_polytope.py     (~2 s; everything asserted)
"""
from fractions import Fraction
from itertools import permutations
import os
import sys

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from batyrev_global import analyze, facets, is_reflexive                   # noqa: E402
from toric_census import equiv, gl2_bounded                                # noqa: E402
from hodge_numbers import lattice_points, hodge_numbers                    # noqa: E402

# The single row of polytopes-4d-36-vertices.parquet (vertices column).
DELTA36 = [
    (1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (-2, 2, 1, 0), (-2, 1, 2, 0),
    (-3, 2, 2, 0), (0, 0, 0, 1), (-1, 1, 0, 1), (-1, 0, 1, 1), (-3, 2, 1, 1),
    (-3, 1, 2, 1), (-4, 2, 2, 1), (3, -1, -1, -1), (2, 0, -1, -1),
    (2, -1, 0, -1), (0, 1, 0, -1), (0, 0, 1, -1), (-1, 1, 1, -1),
    (1, -1, -1, 1), (0, 0, -1, 1), (0, -1, 0, 1), (-2, 1, 0, 1),
    (-2, 0, 1, 1), (-3, 1, 1, 1), (4, -2, -2, -1), (3, -1, -2, -1),
    (3, -2, -1, -1), (1, 0, -1, -1), (1, -1, 0, -1), (0, 0, 0, -1),
    (3, -2, -2, 0), (2, -1, -2, 0), (2, -2, -1, 0), (0, 0, -1, 0),
    (0, -1, 0, 0), (-1, 0, 0, 0),
]

HEX = [(1, 0), (0, 1), (-1, 1), (-1, 0), (0, -1), (1, -1)]     # reflexive hexagon
HEXPROD = [(a, b, c, d) for (a, b) in HEX for (c, d) in HEX]   # H x H, 36 vertices

# the dP6 hexagon of the census (edge vectors of the 2-face we expect)
DP6_EDGES = [(-1, 0), (0, -1), (1, -1), (1, 0), (0, 1), (-1, 1)]


def mat_solve4(cols_from, cols_to):
    """4x4 rational M with M @ cols_from[i] = cols_to[i]; None if singular."""
    A = [[Fraction(cols_from[j][i]) for j in range(4)] for i in range(4)]
    B = [[Fraction(cols_to[j][i]) for j in range(4)] for i in range(4)]
    # solve M A = B  =>  M = B A^{-1}; Gauss on [A^T | B^T] columns
    n = 4
    aug = [[A[i][j] for j in range(n)] + [B[i][j] for j in range(n)]
           for i in range(n)]
    # invert A by Gauss-Jordan on aug's left block, tracking right block = B
    # we want M = B A^{-1}: work with A^T: M^T solves A^T M^T = B^T
    AT = [[A[j][i] for j in range(n)] for i in range(n)]
    BT = [[B[j][i] for j in range(n)] for i in range(n)]
    aug = [AT[i] + BT[i] for i in range(n)]
    r = 0
    for c in range(n):
        piv = next((i for i in range(r, n) if aug[i][c] != 0), None)
        if piv is None:
            return None
        aug[r], aug[piv] = aug[piv], aug[r]
        f = aug[r][c]
        aug[r] = [x / f for x in aug[r]]
        for i in range(n):
            if i != r and aug[i][c] != 0:
                fi = aug[i][c]
                aug[i] = [x - fi * y for x, y in zip(aug[i], aug[r])]
        r += 1
    MT = [row[n:] for row in aug]
    return [[MT[j][i] for j in range(n)] for i in range(n)]


def det4(M):
    from itertools import permutations as perms
    sgn = {p: 1 for p in perms(range(4))}
    # cheap: Laplace via fractions
    def d(rows, cols):
        if len(rows) == 1:
            return M[rows[0]][cols[0]]
        s, out = 1, 0
        for k, c in enumerate(cols):
            out += s * M[rows[0]][c] * d(rows[1:], cols[:k] + cols[k + 1:])
            s = -s
        return out
    return d(tuple(range(4)), tuple(range(4)))


def find_gl4_equivalence(N1, N2):
    """Find M in GL_4(Z) with M(N1) = N2 as sets (N1, N2 = 12 primitive
    normals each).  Returns the integer matrix or None."""
    # fixed linearly independent quadruple in N1
    base = None
    for quad in permutations(range(len(N1)), 4):
        cols = [N1[i] for i in quad]
        A = [[Fraction(cols[j][i]) for j in range(4)] for i in range(4)]
        # rank check via mat_solve4 against identity target later; quick det:
        if det4([[cols[j][i] for j in range(4)] for i in range(4)]) != 0:
            base = quad
            break
    assert base is not None
    s2 = set(N2)
    from_cols = [N1[i] for i in base]
    for img in permutations(range(len(N2)), 4):
        to_cols = [N2[i] for i in img]
        M = mat_solve4(from_cols, to_cols)
        if M is None:
            continue
        if any(x.denominator != 1 for row in M for x in row):
            continue
        Mi = [[int(x) for x in row] for row in M]
        if abs(det4(Mi)) != 1:
            continue
        mapped = {tuple(sum(Mi[i][k] * v[k] for k in range(4)) for i in range(4))
                  for v in N1}
        if mapped == s2:
            return Mi
    return None


def main():
    print("MISSING POLYTOPE — the 36-vertex reflexive 4-polytope "
          "(polytopes-4d-36-vertices.parquet, 1 row)")
    print()

    # ---- 1. basic invariants of Delta_36 -------------------------------
    facs36 = facets(DELTA36)
    assert is_reflexive(facs36), "Delta_36 not reflexive?!"
    assert len(DELTA36) == 36 and len(facs36) == 12
    pts36 = lattice_points(DELTA36, facs36)
    assert len(pts36) == 49, len(pts36)
    print(f"1. Delta_36: 36 vertices, {len(facs36)} facets, reflexive, "
          f"{len(pts36)} lattice points")

    # ---- 2. Delta_36 == H x H up to GL_4(Z) ----------------------------
    facsHH = facets(HEXPROD)
    assert is_reflexive(facsHH) and len(facsHH) == 12
    N36 = [u for (u, c, _) in facs36]
    NHH = [u for (u, c, _) in facsHH]
    M = find_gl4_equivalence(NHH, N36)
    assert M is not None, "no GL_4(Z) map between the facet-normal sets"
    # M maps normals(HxH) -> normals(Delta_36); the primal map is (M^T)^{-1},
    # i.e. M^T maps Delta_36 -> H x H.  Verify on the vertex sets directly.
    MT = [[M[j][i] for j in range(4)] for i in range(4)]
    imgs = {tuple(sum(MT[i][k] * v[k] for k in range(4)) for i in range(4))
            for v in DELTA36}
    assert imgs == set(HEXPROD), "primal vertex sets do not match"
    print("2. Delta_36 = H x H (product of two reflexive hexagons):")
    print("   M^T (maps Delta_36 onto H x H):", MT)

    # ---- 3. face inventory ---------------------------------------------
    rep = analyze("Delta_36", DELTA36, verbose=False)
    faces = rep["faces"]
    assert len(faces) == 48, len(faces)
    squares = [f for f in faces if f["k"] == 4]
    hexes = [f for f in faces if f["k"] == 6]
    assert len(squares) == 36 and len(hexes) == 12
    assert all(f["status"] == "smoothable (1 comps)" and f["A2"] == 2
               and f["i"] == 0 for f in squares), "square faces not conifolds"
    G = gl2_bounded(3)
    for f in hexes:
        assert f["status"] == "smoothable (2 comps)" and f["i"] == 1
        assert equiv(tuple(sorted(f["edges2d"])), tuple(sorted(DP6_EDGES)), G), \
            "hexagon face not the dP6 hexagon"
    assert all(f["npoints"] == 1 for f in faces), "some dual edge has length > 1"
    assert all(l == 1 for l in rep["edges"].values()), "non-unit edge"
    assert len(rep["edges"]) == 72
    assert rep["bad"] == [], "unexpected non-smoothable face"
    print("3. 72 unit edges; 48 two-faces = 36 unit parallelograms (ODP) + "
          "12 dP6 hexagons (type (S), 2 comps); all dual edges length 1.")
    print("   => X_36: 36 nodes + 12 dP6-cone points, every germ type (S);")
    print("      no rigid/def-only face; hexagon faces => NOT in the BK "
          "all-conifold population.")

    # ---- 3b. both-sides unit + triangle-or-zonotope (paper 3) -----------
    # All dual edges have length 1 and all edges are unit (asserted above),
    # so Delta_36 is BOTH-SIDES UNIT (paper 3, Cor. 1.3).  Its faces satisfy
    # the triangle-or-zonotope conjecture: the 36 unit parallelograms and the
    # 12 dP6 hexagons are all centrally symmetric.
    def is_zonotope(evs):
        from collections import Counter
        c = Counter(tuple(e) for e in evs)
        return all(c[(-a, -b)] == m for (a, b), m in c.items())
    assert all(is_zonotope(f["edges2d"]) for f in faces), \
        "a face of Delta_36 is not centrally symmetric"
    # Its polar (the 12 facet normals, level-+1 convention) is then also
    # both-sides unit, with all 72 two-faces SMOOTH standard triangles: the
    # mirror X° of the (singular, all-type-(S)) X_36 is a smooth CY.
    polar = [u for (u, c, _) in facs36]
    repp = analyze("polar(Delta_36)", polar, verbose=False)
    assert repp is not None and len(polar) == 12
    pf = repp["faces"]
    assert len(pf) == 72 and all(f["status"] == "smooth" for f in pf)
    assert all(f["npoints"] == 1 for f in pf)
    assert all(l == 1 for l in repp["edges"].values())
    print("3b. Delta_36 is BOTH-SIDES UNIT; all 48 faces are zonotopes "
          "(triangle-or-zonotope conjecture holds);")
    print("    its polar (12 vertices) is both-sides unit with all 72 "
          "two-faces smooth triangles: X° is a smooth CY.")

    # ---- 4. Hodge numbers ----------------------------------------------
    h11, h21 = hodge_numbers(DELTA36, "Delta_36")
    assert (h11, h21) == (44, 8), (h11, h21)
    print("4. MPCP resolution Hodge numbers (our convention): (44, 8), "
          "chi = 72;")
    print("   dataset row records (8, 44), chi = -72 — the swapped (mirror) "
          "convention, as validated per file by the sweep.")
    print()
    print("all missing-polytope asserts pass — the full classification total "
          "is 473,800,775 + 1 = 473,800,776")


if __name__ == "__main__":
    main()


==> anc/src/paper2_check.py <==
#!/usr/bin/env python3
"""
Machine checks for paper 2 (paper2/main.tex).  All asserted; ~0.1 s.

1. Identification lemma bookkeeping (Lemma: chart identification) for the
   worked example Delta_E: in Petracci's extended cone for the datum
   (pentagon = T + s, w = interior dual-edge point), every pentagon ray
   decomposes uniquely through the split generators, and integer
   functionals m0, m1 exist with <m0,.> = 1 on the triangle rays / 0 on
   the segment rays and vice versa — so Petracci's trinomial restricts on
   the chart of the face to the Cayley binomial equation
   chi^{m1} - chi^{m0} = t.
2. Delta_N (paper 2 Thm B): reflexivity/faces/Hodge re-asserted, and the
   ten facet normals recomputed and compared with the list printed in
   the paper (which prints their negatives, in the >= -1 normalization).
3. Star subdivisions at the interior point are unimodular for the THREE
   i=1 type-(S) classes (diamond = P1xP1-cone, dP7 pentagon, dP6
   hexagon) — the subdivision lemma used in Prop C's proof.
"""
from fractions import Fraction
import os, sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from batyrev_global import analyze, facets
from hodge_numbers import hodge_numbers
from toric_census import ccw_sort, verts_from_edges

# ---- 1. identification-lemma bookkeeping (Delta_E datum) ----
P = [(1, 0), (0, 1), (-1, 0), (0, -1), (1, -1)]
T = [(0, 0), (0, 1), (-1, 0)]
s = [(0, 0), (1, -1)]
tri = [(t[0], t[1], 1, 0, 1, -1) for t in T]      # Q0 x {1} - e1
seg = [(u[0], u[1], 0, 0, 0, 1) for u in s]       # Q1 + e1
pent = [(p[0], p[1], 1, 0, 1, 0) for p in P]
for p in pent:
    found = [(a, b) for a in tri for b in seg
             if tuple(x + y for x, y in zip(a, b)) == p]
    assert len(found) == 1, (p, found)

def _solve(rays_one, rays_zero):
    rows = [list(r) + [1] for r in rays_one] + [list(r) + [0] for r in rays_zero]
    A = [[Fraction(x) for x in row] for row in rows]
    piv, r = [], 0
    for c in range(6):
        pr = next((i for i in range(r, len(A)) if A[i][c] != 0), None)
        if pr is None:
            continue
        A[r], A[pr] = A[pr], A[r]
        A[r] = [x / A[r][c] for x in A[r]]
        for i in range(len(A)):
            if i != r and A[i][c] != 0:
                A[i] = [a - A[i][c] * b for a, b in zip(A[i], A[r])]
        piv.append(c); r += 1
    sol = [Fraction(0)] * 6
    for i, c in enumerate(piv):
        sol[c] = A[i][-1]
    assert all(x.denominator == 1 for x in sol)
    m = tuple(int(x) for x in sol)
    for ray in rays_one:
        assert sum(a * b for a, b in zip(m, ray)) == 1
    for ray in rays_zero:
        assert sum(a * b for a, b in zip(m, ray)) == 0
    return m

m0 = _solve(tri, seg)
m1 = _solve(seg, tri)
assert m0 == (0, 0, 1, 0, 0, 0) and m1 == (0, 0, 1, 0, 0, 1)
print("1. identification-lemma bookkeeping: pentagon rays decompose uniquely;"
      f" Cayley degrees m0={m0}, m1={m1} exist (m1 = m0 + e1*)")

# ---- 2. Delta_N re-assertions ----
sq = verts_from_edges(ccw_sort([(1, 0), (0, 1), (-1, 0), (0, -1)]))
VN = [(x, y, 1, 0) for (x, y) in sq] + [(0, 0, 0, 1), (0, 1, -1, 0),
                                        (-1, -2, 1, -1)]
rN = analyze("Delta_N", VN, verbose=False)
assert rN is not None and all(l == 1 for l in rN["edges"].values())
bad = [f for f in rN["faces"] if f["status"] != "smooth"]
assert len(bad) == 1 and bad[0]["k"] == 4 and bad[0]["npoints"] == 1 \
    and "smoothable" in bad[0]["status"]
assert len(rN["facets"]) == 10 and len(rN["faces"]) == 21
assert hodge_numbers(VN, "") == (3, 103)
print("2. Delta_N: reflexive, 10 facets, 21 faces, unique square face with"
      " l(F*)=1, Hodge (3,103) — all re-asserted")

# ---- 3. unimodular star subdivisions for the THREE i=1 type-(S) classes ----
# Prop C (paper 2): the i=1 type-(S) census classes are the cones over the
# three smoothABLE smooth toric del Pezzo surfaces P1xP1, dP7, dP6 (the
# other two i=1 classes, P2 and F1, are rigid).  For each, the star
# subdivision of Cone(F) at the interior lattice point is unimodular —
# the resolution used in Prop C's proof.  NOTE: Prop C concludes these
# contractions are NEVER primitive and X is not Q-factorial, so Gross's
# smoothing theorems (5.8 / 4.3) do not apply.  For a lone cone of these
# three types, Prop C now obtains nonsmoothability from the injective
# surface-homology map and Paper V's necessary link-homology condition.
# This finite check establishes only the stated star subdivisions.
from toric_census import verts_from_edges, interior_points, smoothing_components, rigid  # noqa


def _star_unimodular(edges):
    V = verts_from_edges(edges)
    xs = [v[0] for v in V]; ys = [v[1] for v in V]

    def inside(p):
        s = None
        for i in range(len(V)):
            a, b = V[i], V[(i + 1) % len(V)]
            cr = (b[0] - a[0]) * (p[1] - a[1]) - (b[1] - a[1]) * (p[0] - a[0])
            if cr == 0:
                return False
            if s is None:
                s = cr > 0
            elif (cr > 0) != s:
                return False
        return True
    ints = [(x, y) for x in range(min(xs), max(xs) + 1)
            for y in range(min(ys), max(ys) + 1) if inside((x, y))]
    assert len(ints) == 1, ints
    c = ints[0]
    return all(abs((a[0] - c[0]) * (b[1] - c[1]) - (a[1] - c[1]) * (b[0] - c[0])) == 1
               for a, b in ((V[i], V[(i + 1) % len(V)]) for i in range(len(V))))


i1_typeS = {
    "P1xP1": [(-2, -1), (0, -1), (2, 1), (0, 1)],
    "dP7":   [(-2, -1), (-1, -1), (1, 0), (2, 1), (0, 1)],
    "dP6":   [(-2, -1), (-1, -1), (1, 0), (2, 1), (1, 1), (-1, 0)],
}
for name, E in i1_typeS.items():
    E = ccw_sort([tuple(e) for e in E])
    assert interior_points(E) == 1, (name, "not i=1")
    assert not rigid(E) and smoothing_components(E) >= 1, (name, "not type-(S)")
    assert _star_unimodular(E), (name, "star subdivision not unimodular")
print("3. star subdivisions unimodular for all THREE i=1 type-(S) classes"
      " (P1xP1, dP7, dP6)")
print("all paper-2 machine checks pass")


==> anc/src/plant_search.py <==
#!/usr/bin/env python3
"""
Planting search at scale: which of the 87 non-smoothable census classes occur
as 2-faces of (unit-edge) reflexive 4-polytopes?  (Paper Sec. 6, Q1)  And can
the dual edge have lattice length 1, i.e. a compact CY with a SINGLE
non-smoothable point?  (Paper Sec. 6, Q2)

Gauge (RESEARCH_LOG day 2): embed the polygon Q in the plane {x3=1, x4=0}
(saturated, so the induced lattice is intrinsic); in-plane translations are
shears fixing 0, and a completing vertex with x4 = +-1 can be moved to e4 by a
unimodular map fixing the plane pointwise.  w1 = e4 is WLOG for two-vertex
completions (up to completions whose extra vertices all have |x4| >= 2), and
an ansatz for three-vertex completions.

STRUCTURE THEOREM FOR PLANTED CANDIDATES (used heavily; proof in comments):
Let V = F x {(1,0)} u extras.  A facet of conv(V) either
  (a) contains the whole plane aff(F): its normal is u = (0,0,1,t), t in Z
      (the unique functionals that restrict to 1 on that plane).  On an extra
      vertex w = (a,b,c,d) the value is c + t d, so u is supporting iff
      c + t d <= 1 for every extra; the set of such integer t is an interval
      [lo, hi], and (0,0,1,t) is a FACET iff some extra achieves equality
      (the face F u {equality extras} is then 3-dimensional).  Since no extra
      of ours has (c,d) = (1,0), equality at a given extra pins t, so the
      pencil facets are exactly t = lo and t = hi when those bounds are
      achieved.  Consequently:
        * F is a 2-face  <=>  lo < hi and both bounds achieved (then the
          2-face is exactly conv(F): the only V-points on both facets are F's);
        * the dual edge F* = conv{(0,0,1,lo),(0,0,1,hi)} has lattice length
          hi - lo  =  the number of C(F)-points on X.  No facet computation
          needed for any of this — O(#extras) per candidate.
  (b) does not contain aff(F): it meets that plane in at most a line, hence
      contains at most 2 vertices of F (a line meets the vertex set of a
      strictly convex polygon in at most 2 points).  With <= 3 extras, every
      such facet is spanned by a 4-subset with <= 2 F-vertices — so it
      suffices to enumerate those subsets: O(k^2) instead of O(k^4).
Reflexivity = every facet at level 1 with primitive normal.  Pencil facets are
at level 1 automatically; the (b)-facets are checked (early abort on the first
supporting functional at level != 1, which also catches 0-not-interior).
Both pencil facets at level 1 and a complete level-1 facet list imply 0 is
interior; full-dimensionality holds identically in our families (e4 and a
vertex with x3 < 0 are always present — see full_dim_note in code).

Dual-edge arithmetic in this gauge (paper Sec. 6 Q2): with extras {e4, w2},
hi = 1 (achieved by e4) and lo <= -1 (a t = 0 facet needs a second vertex at
x3 = 1 off the plane), so l(F*) >= 2 — the day-2 family can never give a
single point.  Adding w3 = (c1, c2, 1, -r), r >= 1, forces lo = 0 (achieved by
w3) and hi = 1: l(F*) = 1 automatically.  A CLEAN such hit (all edges unit,
every other 2-face smooth) is a compact CY threefold whose singular locus is
a SINGLE non-smoothable point.

Run:  python3 -u src/plant_search.py [--quick] [--json PATH] [--procs N]
"""
from itertools import combinations
from multiprocessing import Pool
import argparse
import json
import os
import sys
import time

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from toric_census import (ccw_sort, valid_polygon, verts_from_edges,        # noqa: E402
                          primitive, rigid, smoothable, interior_points,
                          twice_area, dedup, gl2_bounded)
from batyrev_global import (dot, vsub, vgcd, hyperplane_normal,             # noqa: E402
                            two_faces, face_lattice_polygon, classify_polygon)


# ---------------- census: the 87 non-smoothable classes ----------------
def nonsmoothable_classes(B=2):
    prims = [(x, y) for x in range(-B, B + 1) for y in range(-B, B + 1)
             if primitive((x, y))]
    polys = []
    for k in range(3, len(prims) + 1):
        for combo in combinations(prims, k):
            edges = ccw_sort(list(combo))
            if valid_polygon(edges):
                polys.append(edges)
    classes = dedup(polys, gl2_bounded(4)).values()
    out = []
    for edges in classes:
        k, A2 = len(edges), twice_area(edges)
        if k == 3 and A2 == 1:
            continue
        if smoothable(edges):
            continue
        out.append((edges, dict(k=k, i=interior_points(edges), A2=A2,
                                status="rigid" if rigid(edges) else "def-only")))
    out.sort(key=lambda t: (t[1]["A2"], t[1]["k"]))
    return out


def embed(edges):
    return [(x, y, 1, 0) for (x, y) in verts_from_edges(edges)]


# ---------------- the fast planted-candidate check ----------------
def pencil_interval(extras):
    """Integer interval [lo, hi] of supporting pencil functionals (0,0,1,t),
    with flags whether each bound is achieved by an extra vertex.
    Returns (lo, hi, lo_achieved, hi_achieved) or None (no valid t)."""
    lo, hi = None, None
    for (_, _, c, d) in extras:
        if d > 0:
            t = (1 - c) // d                     # floor
            hi = t if hi is None else min(hi, t)
        elif d < 0:
            t = -((1 - c) // (-d))               # ceil((1-c)/d), d<0
            lo = t if lo is None else max(lo, t)
        else:
            if c > 1:
                return None
    if lo is None or hi is None or lo > hi:
        return None                              # unbounded or empty
    lo_ach = any(d and c + lo * d == 1 for (_, _, c, d) in extras)
    hi_ach = any(d and c + hi * d == 1 for (_, _, c, d) in extras)
    return lo, hi, lo_ach, hi_ach


def planted_facets(F4, extras):
    """Complete facet list of conv(F4 + extras) IF it is reflexive with F a
    2-face; else None.  Uses the structure theorem in the module docstring.
    Returns (facets, npoints) with facets = [(u, 1, idx-frozenset)]."""
    pi = pencil_interval(extras)
    if pi is None:
        return None
    lo, hi, lo_ach, hi_ach = pi
    if lo >= hi or not (lo_ach and hi_ach):
        return None                              # F not a 2-face
    V = F4 + extras
    nf, ne = len(F4), len(extras)
    facs = []
    for t in (lo, hi):
        idx = frozenset(list(range(nf)) +
                        [nf + j for j, (_, _, c, d) in enumerate(extras)
                         if c + t * d == 1])
        facs.append(((0, 0, 1, t), 1, idx))
    # (b) non-pencil facets: 4-subsets with <= 2 F-vertices
    seen = {(0, 0, 1, lo), (0, 0, 1, hi)}
    fidx_range = range(nf)
    eidx_range = range(nf, nf + ne)
    subsets = []
    if ne >= 2:
        for fpair in combinations(fidx_range, 2):
            for epair in combinations(eidx_range, 2):
                subsets.append(fpair + epair)
    if ne >= 3:
        for f1 in fidx_range:
            for etri in combinations(eidx_range, 3):
                subsets.append((f1,) + etri)
        if ne >= 4:
            for equad in combinations(eidx_range, 4):
                subsets.append(equad)
    for S in subsets:
        u = hyperplane_normal(*[V[i] for i in S])
        if u == (0, 0, 0, 0):
            continue
        c = dot(u, V[S[0]])
        vals = [dot(u, v) for v in V]
        if all(x <= c for x in vals):
            pass
        elif all(x >= c for x in vals):
            u = tuple(-x for x in u); c = -c; vals = [-x for x in vals]
        else:
            continue
        g = vgcd(u)
        if c != g:
            return None                          # facet not at level 1
        u = tuple(x // g for x in u)
        if u in seen:
            continue
        seen.add(u)
        facs.append((u, 1, frozenset(i for i, x in enumerate(vals) if x == g)))
    return facs, hi - lo


def grade_hit(V, facs, want_face_idx, npoints):
    """all edges unit?  all other 2-faces smooth?"""
    tf = two_faces(V, facs)
    all_unit, others_smooth = True, True
    for I, fpair in tf:
        u1, u2 = facs[fpair[0]][0], facs[fpair[1]][0]
        _, evs, lens = face_lattice_polygon(V, I, u1, u2)
        if any(l >= 2 for l in lens):
            all_unit = False
        if I != want_face_idx and classify_polygon(evs, lens)["status"] != "smooth":
            others_smooth = False
    return dict(npoints=npoints, all_unit=all_unit, others_smooth=others_smooth,
                clean=(all_unit and others_smooth))


# ---------------- per-class searches ----------------
def two_vertex_search(edges, B, QMAX):
    """extras = {e4, w2 = (b1,b2,b3,-q)}, b3 < 0, 1 <= q <= QMAX.
    (Full-dim: F spans the plane, e4 adds x4, w2 has x3 - 1 = b3 - 1 < 0 and
    the 2x2 block [(-1,1),(b3-1,-q)] has det q+1-b3 > 0 — always rank 4.)"""
    F4 = embed(edges)
    fidx = frozenset(range(len(F4)))
    e4 = (0, 0, 0, 1)
    best = None
    for b1 in range(-B, B + 1):
        for b2 in range(-B, B + 1):
            for b3 in range(-B, 0):
                for q in range(1, QMAX + 1):
                    w2 = (b1, b2, b3, -q)
                    if vgcd(w2) != 1:
                        continue
                    r = planted_facets(F4, [e4, w2])
                    if r is None:
                        continue
                    facs, npts = r
                    g = grade_hit(F4 + [e4, w2], facs, fidx, npts)
                    g["w"] = [list(e4), list(w2)]
                    if best is None or (g["clean"], -g["npoints"]) > (best["clean"], -best["npoints"]):
                        best = g
                    if g["clean"] and g["npoints"] == 2:
                        return best              # 2 is the family minimum
    return best


def single_point_search(edges, B, QMAX, RMAX):
    """extras = {e4, w2 = (b1,b2,b3,e), b3 < 0, w3 = (c1,c2,1,-r), r >= 1}:
    the l(F*) = 1 design (lo = 0 via w3, hi = 1 via e4 — automatic)."""
    F4 = embed(edges)
    fidx = frozenset(range(len(F4)))
    e4 = (0, 0, 0, 1)
    best = None
    for c1 in range(-B, B + 1):
        for c2 in range(-B, B + 1):
            for rr in range(1, RMAX + 1):
                w3 = (c1, c2, 1, -rr)
                for b1 in range(-B, B + 1):
                    for b2 in range(-B, B + 1):
                        for b3 in range(-B, 0):
                            for e in range(-QMAX, QMAX + 1):
                                w2 = (b1, b2, b3, e)
                                if vgcd(w2) != 1:
                                    continue
                                r = planted_facets(F4, [e4, w2, w3])
                                if r is None:
                                    continue
                                facs, npts = r
                                if npts != 1:
                                    continue     # cannot happen by design
                                g = grade_hit(F4 + [e4, w2, w3], facs, fidx, npts)
                                g["w"] = [list(e4), list(w2), list(w3)]
                                if best is None or g["clean"] > best["clean"]:
                                    best = g
                                if g["clean"]:
                                    return best
    return best


def three_vertex_search(edges, B=2):
    """General completions {e4, w2, w3} with w2, w3 primitive in [-B,B]^4.
    Exclusions: in-plane vectors (x3=1, x4=0) would break the pencil argument
    (they satisfy (c,d)=(1,0)); need x4 < 0 and x3 < 0 somewhere; full-dim
    <=> some extra off the hyperplane x3 + x4 = 1 (= aff span of F u {e4})."""
    from itertools import product
    F4 = embed(edges)
    fidx = frozenset(range(len(F4)))
    e4 = (0, 0, 0, 1)
    W = [w for w in product(range(-B, B + 1), repeat=4)
         if w != (0, 0, 0, 0) and vgcd(w) == 1
         and not (w[2] == 1 and w[3] == 0) and w != e4]
    best = None
    for i, w2 in enumerate(W):
        for w3 in W[i + 1:]:
            if w2[3] >= 0 and w3[3] >= 0:
                continue
            if w2[2] >= 0 and w3[2] >= 0:
                continue
            if w2[2] + w2[3] == 1 and w3[2] + w3[3] == 1:
                continue                         # degenerate (not full-dim)
            r = planted_facets(F4, [e4, w2, w3])
            if r is None:
                continue
            facs, npts = r
            g = grade_hit(F4 + [e4, w2, w3], facs, fidx, npts)
            g["w"] = [list(e4), list(w2), list(w3)]
            if best is None or (g["clean"], -g["npoints"]) > (best["clean"], -best["npoints"]):
                best = g
            if g["clean"]:
                return best
    return best


def worker3(job):
    edges, meta = job
    t0 = time.time()
    hit = three_vertex_search(edges, B=2)
    return dict(meta=meta, edges=[list(e) for e in edges], hit=hit,
                secs=round(time.time() - t0, 1))


def worker(job):
    """Per-class pipeline: two-vertex boxes escalating, then the l=1 design."""
    edges, meta, quick = job
    res = dict(meta=meta, edges=[list(e) for e in edges])
    t0 = time.time()
    hit = two_vertex_search(edges, B=3, QMAX=3)
    res["A"] = hit
    stageB = None
    if hit is None and not quick:
        for (B, Q) in [(4, 4), (5, 5)]:
            stageB = two_vertex_search(edges, B=B, QMAX=Q)
            if stageB is not None:
                res["Bbox"] = [B, Q]
                break
    res["B"] = stageB
    res["L1"] = single_point_search(edges, B=2, QMAX=2, RMAX=2)
    if res["L1"] is None and meta["k"] <= 8 and not quick:
        res["L1"] = single_point_search(edges, B=3, QMAX=2, RMAX=2)
        if res["L1"] is not None:
            res["L1box"] = 3
    res["secs"] = round(time.time() - t0, 1)
    return res


def selftest():
    """Fast path == day-2 exact path on the two headline polytopes."""
    from batyrev_global import facets as slow_facets, is_reflexive
    for name, Q in [("Delta_A", [(-2, -1), (0, -1), (1, 0), (1, 2)]),
                    ("Delta_B", [(-2, -1), (-1, -1), (1, -1), (1, 1), (1, 2)])]:
        edges = ccw_sort(Q)
        F4 = embed(edges)
        extras = [(0, 0, 0, 1), (1, 1, -1, -1)]
        r = planted_facets(F4, extras)
        assert r is not None, f"{name}: fast path rejected a known hit"
        facs, npts = r
        assert npts == 3, f"{name}: expected 3 points, got {npts}"
        sf = slow_facets(F4 + extras)
        assert is_reflexive(sf)
        assert sorted(u for u, _, _ in facs) == sorted(u for u, _, _ in sf), \
            f"{name}: facet sets differ"
        g = grade_hit(F4 + extras, facs, frozenset(range(len(F4))), npts)
        assert g["clean"], f"{name}: headline hit should be clean"
    # negative control: quintic-style completion that is NOT reflexive with F planted
    assert planted_facets(embed(ccw_sort([(-2, -1), (0, -1), (1, 0), (1, 2)])),
                          [(0, 0, 0, 1), (3, 3, -1, -1)]) is None
    print("selftest: fast planted-facet path matches exact facets on "
          "Delta_A/Delta_B (clean, 3 pts each) + negative control — OK", flush=True)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--quick", action="store_true")
    ap.add_argument("--stage3", action="store_true",
                    help="general 3-vertex completions on the classes the "
                         "2-vertex family misses")
    ap.add_argument("--json", default=None)
    ap.add_argument("--procs", type=int, default=max(1, (os.cpu_count() or 4) - 2))
    args = ap.parse_args()

    t0 = time.time()
    selftest()

    if args.stage3:
        classes = nonsmoothable_classes()
        with Pool(processes=args.procs) as pool:
            planted2 = pool.starmap(two_vertex_search,
                                    [(e, 3, 3) for e, _ in classes])
        todo = [(e, m) for (e, m), p in zip(classes, planted2) if p is None]
        print(f"stage 3: general three-vertex completions on the "
              f"{len(todo)} classes the two-vertex family misses", flush=True)
        with Pool(processes=args.procs) as pool:
            res3 = pool.map(worker3, todo)
        newly = [r for r in res3 if r["hit"]]
        for r in res3:
            m, h = r["meta"], r["hit"]
            tag = (("CLEAN" if h["clean"] else "hit") + f" pts={h['npoints']}"
                   + f" w={h['w'][1:]}") if h else "-"
            print(f"  [{m['status']:8s} k={m['k']:2d} i={m['i']:2d} "
                  f"2A={m['A2']:3d}] {tag}   ({r['secs']}s)", flush=True)
        print(f"\nstage 3: {len(newly)}/{len(todo)} newly planted "
              f"({sum(1 for r in newly if r['hit']['clean'])} clean)   "
              f"[{time.time()-t0:.0f}s]")
        if args.json:
            with open(args.json, "w") as f:
                json.dump(res3, f, indent=1, default=str)
            print(f"results -> {args.json}")
        return
    classes = nonsmoothable_classes()
    assert len(classes) == 87, f"expected 87 non-smoothable classes, got {len(classes)}"
    print(f"census: 87 non-smoothable classes "
          f"({sum(1 for _, m in classes if m['status'] == 'rigid')} rigid, "
          f"{sum(1 for _, m in classes if m['status'] == 'def-only')} def-only); "
          f"procs={args.procs}", flush=True)
    if args.quick:
        classes = classes[:12]

    jobs = [(e, m, args.quick) for e, m in classes]
    with Pool(processes=args.procs) as pool:
        results = pool.map(worker, jobs)

    planted = clean = single = single_clean = 0
    print(f"\n{'class':44s} {'verdict':9s}  2-vertex           l=1 design")
    for r in results:
        m = r["meta"]
        hit = r["A"] or r["B"]
        l1 = r["L1"]
        if hit:
            planted += 1
            clean += hit["clean"]
        if l1:
            single += 1
            single_clean += l1["clean"]
        htag = ("CLEAN" if hit["clean"] else "hit  ") + f" pts={hit['npoints']}" if hit else "-       "
        ltag = ("CLEAN SINGLE PT" if l1["clean"] else "dirty single pt") if l1 else "-"
        name = f"[{m['status']:8s} k={m['k']:2d} i={m['i']:2d} 2A={m['A2']:3d}]"
        print(f"{name:44s} {htag:18s} {ltag}   ({r['secs']}s)", flush=True)

    print("\n" + "=" * 72)
    print(f"PLANTED: {planted}/{len(classes)} (clean {clean})    "
          f"SINGLE-POINT: {single} (clean {single_clean})    "
          f"[{time.time()-t0:.0f}s]")
    for r in results:
        l1 = r["L1"]
        if l1 and l1["clean"]:
            print(f"  ** CLEAN SINGLE-POINT: {r['edges']}  w={l1['w']}")

    if args.json:
        with open(args.json, "w") as f:
            json.dump(results, f, indent=1, default=str)
        print(f"results -> {args.json}")


if __name__ == "__main__":
    main()


==> anc/src/reconcile_ks_inputs.py <==
#!/usr/bin/env python3
"""Reconcile saved census inputs with the verified Kreuzer--Skarke inventory.

This checks recorded provenance and row coverage; it does not rerun the
singularity predicates or retroactively attest to historical input bytes.
Run from any directory. Requires only the Python standard library.
"""
import hashlib
import json
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
REVISION = "60c0e119a03608418df538191f65da3f43b5b819"
REPORT = "ks_dataset_check_2026-09-09.json"


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def reconcile():
    report_path = ROOT / "output" / REPORT
    report = json.loads(report_path.read_text())
    assert report["classification_verified"] is True
    assert report["status"] == "full_lattice_check_passed"
    assert report["checker_sha256"] == digest(ROOT / "src/check_ks_dataset.py")
    inventory = {r["name"]: r for r in report["inventory"]["files"]}
    assert len(inventory) == 30
    assert sum(r["rows"] for r in inventory.values()) == 473800776
    manifest = {}
    for line in (ROOT / "manifests/ks_polytopes_4d_sha256.tsv").read_text().splitlines():
        if line and not line.startswith("#"):
            sha, size, name = line.split()
            manifest[name] = {"sha256": sha, "bytes": int(size)}
    assert manifest == {n: {k: r[k] for k in ("sha256", "bytes")}
                        for n, r in inventory.items()}
    upstream = json.loads((ROOT / "manifests/ks_upstream_history.json").read_text())
    assert upstream["history"][0]["id"] == REVISION
    assert upstream["history"][0]["date"] < "2026-07-10"
    assert len(upstream["file_objects"]) == 2
    assert all(objects == manifest for objects in upstream["file_objects"].values())
    result = {
        "verification_report": REPORT,
        "verification_report_sha256": digest(report_path),
        "dataset_revision": REVISION,
        "upstream_data_objects_unchanged_since": "2024-02-18",
        "verified_files": len(inventory),
        "verified_rows": sum(r["rows"] for r in inventory.values()),
        "scope": "Recorded source identity and row coverage; no singularity rescan or retrospective input-byte attestation.",
        "scan_families": {},
    }
    for family, pattern, expected_count in [
        ("local_obstruction", "ks_v*.json", 30),
        ("both_sides", "both_sides_v*.json", 29),
    ]:
        paths = sorted((ROOT / "output").glob(pattern))
        if not paths:  # Each ancillary package contains its own census results.
            continue
        records = {}
        artifacts = []
        for path in paths:
            data = json.loads(path.read_text())
            assert not (records.keys() & data.keys()), path.name
            records.update(data)
            artifacts.append({"name": path.name, "sha256": digest(path)})
        assert len(records) == expected_count
        expected_names = set(inventory)
        if family == "both_sides":
            expected_names.remove("polytopes-4d-36-vertices.parquet")
        assert set(records) == expected_names
        for name, r in records.items():
            assert r["n"] == inventory[name]["rows"], name
            if "input_sha256" in r:
                assert r["input_sha256"] == inventory[name]["sha256"], name
        result["scan_families"][family] = {
            "files": len(records), "rows": sum(r["n"] for r in records.values()),
            "records_with_execution_input_digest": sum("input_sha256" in r for r in records.values()),
            "artifacts": artifacts,
            "separate_36_vertex_check": family == "both_sides",
        }
    groups = [("bk_v0507.json", 5, 7), ("bk_v0809.json", 8, 9),
              ("bk_v10_13.json", 10, 13), ("bk_v14_33.json", 14, 33)]
    if any((ROOT / "output" / name).exists() for name, _, _ in groups):
        records = []
        for name, lo, hi in groups:
            path = ROOT / "output" / name
            r = json.loads(path.read_text())
            expected = sum(v["rows"] for v in inventory.values() if lo <= v["vertices"] <= hi)
            assert r["n"] == expected, name
            records.append({"name": name, "sha256": digest(path), "rows": r["n"]})
        result["scan_families"]["batyrev_kreuzer"] = {
            "groups": records, "rows": sum(r["rows"] for r in records),
            "separate_36_vertex_check": True,
        }
    return result


if __name__ == "__main__":
    print(json.dumps(reconcile(), indent=2, sort_keys=True))


==> anc/src/test_check_ks_dataset.py <==
#!/usr/bin/env python3
"""Adversarial checks for the dataset verifier; requires pyarrow and PALP."""
import copy
from pathlib import Path
import tempfile
import unittest

import check_ks_dataset as check


SIMPLEX = [[1, 0, 0, 0], [0, 1, 0, 0], [0, 0, 1, 0],
           [0, 0, 0, 1], [-1, -1, -1, -1]]


def row(vertices, facets=5):
    return {"vertices": vertices, "vertex_count": len(vertices), "facet_count": facets}


class DatasetCheckerTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.palp = check.find_palp()

    def test_unimodular_change_and_reordering(self):
        original = row(SIMPLEX)
        # Composition of integral shears, permutation, and sign change.
        transformed = row([[-v[3], v[0] + 7*v[1], v[1], v[2] - 3*v[3]]
                           for v in reversed(SIMPLEX)])
        keys = check.palp_keys([original, transformed], 5, self.palp)
        self.assertEqual(keys[0], keys[1])
        # Demonstrates why coordinate dedup alone cannot prove GL uniqueness.
        raw = check.batch_keys([original, transformed], 5, "stored", None, 120)
        self.assertNotEqual(raw[0], raw[1])

    def test_vertex_permutation_is_stored_duplicate(self):
        keys = check.batch_keys([row(SIMPLEX), row(list(reversed(SIMPLEX)))], 5, "stored", None, 120)
        self.assertEqual(keys[0], keys[1])

    def test_distinct_reflexive_polytopes(self):
        weighted = [[1, 0, 0, 0], [0, 1, 0, 0], [0, 0, 1, 0],
                    [0, 0, 0, 1], [-1, -1, -1, -2]]
        a, b = check.palp_keys([row(SIMPLEX), row(weighted)], 5, self.palp)
        self.assertNotEqual(a, b)

    def test_scaled_nonreflexive_input_rejected(self):
        with self.assertRaisesRegex(check.CheckError, "reflexivity"):
            check.palp_keys([row([[2*x for x in v] for v in SIMPLEX])], 5, self.palp)

    def test_origin_outside_input_rejected(self):
        with self.assertRaisesRegex(check.CheckError, "reflexivity"):
            check.palp_keys([row([[v[0]+3, *v[1:]] for v in SIMPLEX])], 5, self.palp)

    def test_redundant_nonvertex_rejected(self):
        with self.assertRaisesRegex(check.CheckError, "vertex count"):
            check.palp_keys([row(SIMPLEX + [[0, 0, 0, 0]])], 6, self.palp)

    def test_lower_dimensional_input_rejected(self):
        flat = [[1, 0, 0, 0], [-1, 0, 0, 0], [0, 1, 0, 0],
                [0, -1, 0, 0], [1, 1, 0, 0]]
        with self.assertRaises(check.CheckError):
            check.palp_keys([row(flat)], 5, self.palp)

    def test_metadata_mismatch_rejected(self):
        with self.assertRaisesRegex(check.CheckError, "facet count"):
            check.palp_keys([row(SIMPLEX, facets=6)], 5, self.palp)
        with self.assertRaisesRegex(check.CheckError, "filename"):
            check.validate_row(row(SIMPLEX), 6)

    def test_nonintegral_coordinate_and_repeated_vertex_rejected(self):
        bad = copy.deepcopy(SIMPLEX)
        bad[0][0] = 1.5
        with self.assertRaises(check.CheckError):
            check.validate_row(row(bad), 5)
        with self.assertRaisesRegex(check.CheckError, "repeated vertex"):
            check.validate_row(row(SIMPLEX + [SIMPLEX[0]]), 6)

    def test_checkpoint_resume_and_duplicate_rollback(self):
        with tempfile.TemporaryDirectory() as directory:
            path = Path(directory) / "keys.sqlite"
            db, offset = check.open_database(path, {"test": 1})
            self.assertEqual(offset, 0)
            check.insert_keys(db, [b"first", b"second"], 0)
            db.close()
            db, offset = check.open_database(path, {"test": 1})
            self.assertEqual(offset, 2)
            with self.assertRaisesRegex(check.CheckError, "duplicate rows 0 and 3"):
                check.insert_keys(db, [b"third", b"first"], offset)
            self.assertEqual(db.execute("SELECT count(*) FROM keys").fetchone()[0], 2)
            self.assertEqual(db.execute("SELECT next_row FROM state").fetchone()[0], 2)
            db.close()
            with self.assertRaisesRegex(check.CheckError, "identity changed"):
                check.open_database(path, {"test": 2})

    def test_missing_coverage_and_corrupted_download(self):
        import pyarrow as pa
        import pyarrow.parquet as pq

        with tempfile.TemporaryDirectory() as directory:
            root = Path(directory)
            data = root / "polytopes-4d-05-vertices.parquet"
            pq.write_table(pa.Table.from_pylist([row(SIMPLEX)]), data)
            manifest = root / "manifest.tsv"
            lines = []
            for n in [*range(5, 34), 36]:
                digest, size = (check.sha256(data), data.stat().st_size) if n == 5 else ("0"*64, 1)
                lines.append(f"{digest}\t{size}\tpolytopes-4d-{n:02d}-vertices.parquet")
            manifest.write_text("\n".join(lines) + "\n")
            inv = check.inventory(root, manifest)
            self.assertEqual(inv["present_rows"], 1)
            self.assertEqual(len(inv["missing"]), 29)
            self.assertFalse(inv["coverage_complete"])
            self.assertFalse(inv["classification_verified"])
            contents = data.read_bytes()
            data.write_bytes(contents[:-1] + bytes([contents[-1] ^ 1]))
            with self.assertRaisesRegex(check.CheckError, "SHA-256 mismatch"):
                check.inventory(root, manifest)


if __name__ == "__main__":
    unittest.main()


==> anc/src/toric_census.py <==
#!/usr/bin/env python3
"""
Census of isolated Gorenstein toric 3-fold singularities: rigid / deformable /
smoothable, with smoothing-component counts.

A 3-dim Gorenstein toric singularity is the cone over a lattice polygon Q (ray
generators at height 1).  It is:
  * ISOLATED   <=> every edge of Q has lattice length 1  (unit-edge polygons);
  * TERMINAL   <=> Q has no lattice points except its vertices  (i = 0 interior);
  * CANONICAL  <=> always (Gorenstein height-1);  non-terminal <=> i >= 1.

Deformation theory (verified against the literature 2026-07-10):
  * Altmann, "The versal deformation of an isolated toric Gorenstein
    singularity", Invent. Math. 128 (1997) [arXiv:alg-geom/9403004]:
    irreducible components of the reduced miniversal base Def(V) are in 1-1
    correspondence with maximal INTEGRAL Minkowski decompositions of Q.
  * Corti-Filip-Petracci, "Mirror symmetry and smoothing Gorenstein toric
    affine 3-folds" [arXiv:2006.16885], Sec. 5.1: this restricts to a 1-1
    correspondence between SMOOTHING components of Def(V) and Minkowski
    decompositions of Q whose summands are UNIT SEGMENTS and STANDARD
    TRIANGLES (= Z^2 x| GL2(Z)-equivalent to conv{(0,0),(1,0),(0,1)}).
  * Filip [arXiv:2504.04486] Thm 1.1 re-derives/extends this (0-mutable
    Laurent polynomials; general fibre smooth <=> f 0-mutable).

Hence THREE classes, not two:
    RIGID       <=> edge multiset has no proper zero-sum subset
                    (integrally Minkowski-indecomposable; no deformations)
    def-only    <=> decomposable, but NO decomposition into unit segments +
                    standard triangles  (deformable yet NON-smoothable)
    SMOOTHABLE  <=> edge multiset partitions into {v,-v} pairs and standard
                    triples {a,b,c}: a+b+c=0, |det(a,b)|=1;
                    #partitions = #smoothing components.
The day-1 census conflated the last two ("decomposable => smoothable" is FALSE:
e.g. the pentagon = (1/3)(1,1,1)-triangle + unit segment is deformable but not
smoothable — its only decomposition has a rigid non-standard triangle summand).

Equivalence of singularities = affine unimodular equivalence of Q = GL2(Z)
acting on the edge-vector multiset (translation does not move edge vectors).
Both the rigidity and smoothability tests are GL2(Z)-invariants of the edge
multiset, so those verdicts are independent of the dedup.

Validation anchors: conifold (unit square) terminal & smoothable, 1 smoothing
component; cone over P^2 = (1/3)(1,1,1) rigid; cone over dP6 (hexagon)
smoothable with exactly 2 smoothing components (3 segments / 2 triangles —
Altmann's example); the T+segment pentagon deformable-but-non-smoothable.
"""
from functools import cmp_to_key
from itertools import combinations

# ---------- lattice helpers ----------
def ext_gcd(a, b):
    if b == 0:
        return (abs(a), (1 if a >= 0 else -1), 0)
    g, x, y = ext_gcd(b, a % b)
    return (g, y, x - (a // b) * y)

def primitive(v):
    return v != (0, 0) and ext_gcd(v[0], v[1])[0] == 1

def _direction_cmp(a, b):
    """Compare nonzero integer vectors by counterclockwise angle, exactly."""
    def sector(v):
        # Match atan2's conventional branch (-pi, pi] exactly: the open lower
        # half-plane comes first, then angles [0, pi), and the negative
        # horizontal axis (angle pi) comes last.  Retaining this cut, rather
        # than merely a cyclic order, matters to callers that integrate an
        # ordered edge list from the fixed initial vertex (0, 0).
        if v[1] < 0:
            return 0
        if v[1] == 0 and v[0] < 0:
            return 2
        return 1

    ha, hb = sector(a), sector(b)
    if ha != hb:
        return ha - hb
    cross = a[0] * b[1] - a[1] * b[0]
    if cross:
        return -1 if cross > 0 else 1
    # Collinear vectors in the same half-plane point in the same direction.
    # The norm and then the coordinates make the order deterministic even when
    # callers supply non-primitive vectors.
    na, nb = a[0] * a[0] + a[1] * a[1], b[0] * b[0] + b[1] * b[1]
    if na != nb:
        return -1 if na < nb else 1
    return -1 if a < b else (1 if a > b else 0)


def ccw_sort(vectors):
    """Sort nonzero integer vectors counterclockwise without floating point."""
    if any(v == (0, 0) for v in vectors):
        raise ValueError("the zero vector has no angular order")
    return sorted(vectors, key=cmp_to_key(_direction_cmp))


def ccw_sort_points(points):
    """Sort integer points around their centroid, using exact arithmetic.

    Multiplying each displacement from the centroid by ``len(points)`` makes
    the comparison integral.  A cyclic rotation of the returned order is
    immaterial to every polygon predicate used in this project.
    """
    points = list(points)
    if not points:
        return []
    n = len(points)
    sx, sy = sum(p[0] for p in points), sum(p[1] for p in points)

    def cmp_points(p, q):
        vp = (n * p[0] - sx, n * p[1] - sy)
        vq = (n * q[0] - sx, n * q[1] - sy)
        if vp == (0, 0) or vq == (0, 0):
            raise ValueError("a polygon vertex cannot equal its centroid")
        result = _direction_cmp(vp, vq)
        if result:
            return result
        return -1 if p < q else (1 if p > q else 0)

    return sorted(points, key=cmp_to_key(cmp_points))

def valid_polygon(edges):
    """distinct primitive directions, sum zero, not contained in a half-plane."""
    if len(edges) < 3 or not all(primitive(e) for e in edges):
        return False
    if sum(e[0] for e in edges) != 0 or sum(e[1] for e in edges) != 0:
        return False
    if len(set(edges)) != len(edges):
        return False
    ordered = ccw_sort(edges)
    # Every successive angular gap is strictly less than pi exactly when its
    # oriented cross product is positive.  Equality detects a closed
    # half-plane boundary, with no numerical tolerance required.
    return all(ordered[i][0] * ordered[(i + 1) % len(ordered)][1]
               - ordered[i][1] * ordered[(i + 1) % len(ordered)][0] > 0
               for i in range(len(ordered)))

def verts_from_edges(edges):
    V = [(0, 0)]
    for e in edges[:-1]:
        V.append((V[-1][0] + e[0], V[-1][1] + e[1]))
    return V

def twice_area(edges):
    V = verts_from_edges(edges)
    s = 0
    n = len(V)
    for i in range(n):
        x1, y1 = V[i]; x2, y2 = V[(i + 1) % n]
        s += x1 * y2 - x2 * y1
    return abs(s)  # = 2 * Area

def interior_points(edges):
    # Pick: A = i + b/2 - 1, b = #boundary lattice pts = #edges (unit edges).
    A2 = twice_area(edges)          # 2A
    k = len(edges)                  # b
    # i = A - k/2 + 1 = (A2 - k + 2)/2
    return (A2 - k + 2) // 2

# ---------- deformations & smoothings (Altmann / CFP 5.1) ----------
def rigid(edges):
    """No proper non-empty zero-sum subset of edge vectors
    <=> integrally Minkowski-indecomposable <=> no deformations."""
    k = len(edges)
    for r in range(1, k):
        for S in combinations(range(k), r):
            if sum(edges[i][0] for i in S) == 0 and sum(edges[i][1] for i in S) == 0:
                return False
    return True

def smoothing_components(edges):
    """#Minkowski decompositions of Q into unit segments and standard triangles
    = #smoothing components of Def(V)  (Altmann 1997 + CFP arXiv:2006.16885
    Sec. 5.1).  A decomposition = a partition of the edge multiset into parts
    {v,-v} (unit segment) or {a,b,c} with a+b+c=0, |det(a,b)|=1 (standard
    triangle).  Returns 0 <=> the singularity is NOT smoothable."""
    edges = list(edges)
    if not edges:
        return 1
    a, rest = edges[0], edges[1:]
    n = 0
    na = (-a[0], -a[1])
    if na in rest:                                   # part {a, -a}
        n += smoothing_components([e for e in rest if e != na])
    for i in range(len(rest)):                       # part {a, b, c}, pos(c)>pos(b)
        b = rest[i]
        if abs(a[0] * b[1] - a[1] * b[0]) != 1:      # symmetric in b,c since c=-a-b
            continue
        c = (-a[0] - b[0], -a[1] - b[1])
        if c in rest[i + 1:]:
            n += smoothing_components(rest[:i] + [e for e in rest[i + 1:] if e != c])
    return n

def smoothable(edges):
    return smoothing_components(edges) > 0

# ---------- dedup under GL2(Z) on edge vectors ----------
# BUGFIX (2026-07-10, day 1): a "map an edge to (1,0) then shear" canonical
# min-key had a shear runaway (x -> -inf), so its minimum was not GL2(Z)-
# invariant and it OVER-SPLIT equivalent polygons.  Since every polygon here
# has edge coords in a fixed small box, the connecting GL2(Z) map is bounded;
# union-find over "some bounded map sends P onto P'" with transitive closure
# gives genuine GL2(Z) classes (validated below against the hand-verified
# square~parallelogram equivalence, and by K-stability).  For a larger or
# fully rigorous census, defer to PALP / Sage normal_form.
def _apply(M, v):
    (a, b), (c, d) = M
    return (a * v[0] + b * v[1], c * v[0] + d * v[1])

def gl2_bounded(K):
    return [((a, b), (c, d))
            for a in range(-K, K + 1) for b in range(-K, K + 1)
            for c in range(-K, K + 1) for d in range(-K, K + 1)
            if a * d - b * c in (1, -1)]

_GL2 = gl2_bounded(3)

def equiv(P, Q, G=None):
    """True if some bounded GL2(Z) map sends P's edge multiset onto Q's."""
    G = _GL2 if G is None else G
    tq = tuple(sorted(Q))
    return any(tuple(sorted(_apply(M, e) for e in P)) == tq for M in G)

def dedup(polys, G):
    """Union-find over bounded-GL2(Z) equivalence; components = classes."""
    sig = [tuple(sorted(e)) for e in polys]
    sigset = {s: i for i, s in enumerate(sig)}          # in-box sorted-multiset -> index
    parent = list(range(len(polys)))
    def find(x):
        while parent[x] != x:
            parent[x] = parent[parent[x]]; x = parent[x]
        return x
    def union(a, b):
        parent[find(a)] = find(b)
    for i, e in enumerate(polys):
        for M in G:
            t = tuple(sorted(_apply(M, v) for v in e))
            j = sigset.get(t)                            # image landed on another in-box poly?
            if j is not None:
                union(i, j)
    reps = {}
    for i in range(len(polys)):
        reps.setdefault(find(i), polys[i])
    return reps

# ================= VALIDATION =================
def _dump(name, edges):
    sc = smoothing_components(edges)
    print(f"  {name:26s} k={len(edges)} i={interior_points(edges)} "
          f"2A={twice_area(edges)} rigid={rigid(edges)} "
          f"smoothable={sc > 0} #smoothing-comps={sc} "
          f"terminal={interior_points(edges)==0}")

def main():
    # Exact angular comparison must preserve atan2's historical branch cut,
    # not merely its cyclic order: verts_from_edges anchors the first vertex
    # at (0, 0), and embedded examples depend on that translation.
    assert ccw_sort([(-1, 0), (0, 1), (1, 0), (1, -1),
                     (0, -1), (-1, -1)]) == \
        [(-1, -1), (0, -1), (1, -1), (1, 0), (0, 1), (-1, 0)]
    print("VALIDATION — anchors")
    conifold = ccw_sort([(1, 0), (0, 1), (-1, 0), (0, -1)])
    P2tri    = ccw_sort([(-1, 1), (-1, -2), (2, 1)])
    dP6hex   = ccw_sort([(1, 0), (0, 1), (-1, 1), (-1, 0), (0, -1), (1, -1)])
    Tpluss   = ccw_sort([(-2, -1), (1, -1), (1, 2), (1, 0), (-1, 0)])  # (1/3)(1,1,1) + segment
    _dump("conifold (square)", conifold)     # terminal, smoothable, 1 comp
    _dump("cone/P^2 (triangle)", P2tri)      # canonical, rigid
    _dump("cone/dP6 (hexagon)", dP6hex)      # smoothable, exactly 2 comps (Altmann)
    _dump("T+segment pentagon", Tpluss)      # deformable but NOT smoothable
    assert smoothing_components(conifold) == 1
    assert rigid(P2tri) and not smoothable(P2tri)
    assert not rigid(dP6hex) and smoothing_components(dP6hex) == 2
    assert not rigid(Tpluss) and not smoothable(Tpluss), "the def-only class exists"
    # rigid k-gons exist for ALL k (kills the "k>=7 => decomposable" seed):
    # edges (1,a_1),...,(1,a_{k-1}) + primitive closing vector — any proper zero-sum
    # subset needs the closing vector plus ALL the others (x-coordinate pigeonhole).
    kgon8 = ccw_sort([(1, 0), (1, 1), (1, 2), (1, 3), (1, 4), (1, 5), (1, 7), (-7, -22)])
    assert valid_polygon(kgon8) and rigid(kgon8) and smoothing_components(kgon8) == 0
    print("  asserts: conifold 1 comp; P^2 rigid; dP6 exactly 2 comps; "
          "T+seg deformable-not-smoothable; rigid 8-gon family — all pass")

    print("\nVALIDATION — dedup (bounded GL2(Z) equivalence)")
    sym8 = [((1,0),(0,1)),((0,-1),(1,0)),((-1,0),(0,-1)),((0,1),(-1,0)),
            ((-1,0),(0,1)),((1,0),(0,-1)),((0,1),(1,0)),((0,-1),(-1,0))]
    allsym = all(equiv(ccw_sort([_apply(M, e) for e in conifold]), conifold) for M in sym8)
    para = ccw_sort([(1,0),(1,1),(-1,0),(-1,-1)])   # = [[1,1],[0,1]] . square (hand-verified)
    print(f"  8 symmetries of the square all ~ square: {allsym}  (expect True)")
    print(f"  square ~ parallelogram: {equiv(conifold, para)}  (expect True) "
          f"<- the equivalence the old min-key wrongly split")
    print(f"  square NOT ~ P^2 triangle: {not equiv(conifold, P2tri)}  (expect True)")

    # ================= CENSUS =================
    B = 2   # edge-vector coordinate box
    prims = [(x, y) for x in range(-B, B + 1) for y in range(-B, B + 1) if primitive((x, y))]

    # enumerate ALL valid unit-edge polygons in the box (day 1 stopped at k<=6;
    # the box supports up to k=16 distinct primitive directions)
    polys = []
    for k in range(3, len(prims) + 1):
        for combo in combinations(prims, k):
            edges = ccw_sort(list(combo))
            if valid_polygon(edges):
                polys.append(edges)

    n3 = len(dedup(polys, gl2_bounded(3)))
    n4 = len(dedup(polys, gl2_bounded(4)))
    print(f"\nK-STABILITY  raw-polys={len(polys)}  classes@K=3: {n3}   classes@K=4: {n4}   "
          f"stable: {n3 == n4}")

    classes = dedup(polys, gl2_bounded(4))

    # tabulate, dropping the smooth unit triangle (k=3, i=0 => C^3)
    rows = []
    for edges in classes.values():
        k = len(edges); i = interior_points(edges)
        if k == 3 and i == 0:
            continue   # smooth C^3, not a singularity
        sc = smoothing_components(edges)
        rows.append((k, i, twice_area(edges), rigid(edges), sc, edges))

    # consistency: for a singular class, rigid => not smoothable; smoothable => decomposable
    for k, i, A2, rg, sc, edges in rows:
        assert not (rg and sc > 0), f"rigid+smoothable contradiction: {edges}"

    print(f"\nCENSUS  (ALL unit-edge lattice polygons, edge coords |.|<= {B}, up to GL2(Z))")
    print(f"  distinct singularity classes: {len(rows)}")
    term = [r for r in rows if r[1] == 0]
    cano = [r for r in rows if r[1] >= 1]
    nrig = sum(1 for r in cano if r[3])
    nsm  = sum(1 for r in cano if r[4] > 0)
    ndef = len(cano) - nrig - nsm
    print(f"  TERMINAL (i=0):        {len(term)}  -> "
          f"{[(r[0], 'smoothable' if r[4] > 0 else 'NOT-smoothable') for r in term]}")
    print(f"  CANONICAL non-term:    {len(cano)}")
    print(f"    RIGID (no deformations, non-smoothable):   {nrig}")
    print(f"    DEFORMABLE but NOT smoothable (def-only):  {ndef}")
    print(f"    SMOOTHABLE:                                {nsm}")

    print("\n  canonical non-terminal classes  [k=edges, i=interior pts, "
          "#sc=#smoothing components]:")
    print("   k   i   2A  #sc  status      rep. edge vectors")
    order = {True: 0}
    for k, i, A2, rg, sc, edges in sorted(
            cano, key=lambda r: (r[0], r[1], 0 if r[3] else (1 if r[4] == 0 else 2))):
        tag = "RIGID     " if rg else ("def-only  " if sc == 0 else "SMOOTHABLE")
        print(f"  {k:2d}  {i:2d}  {A2:3d}  {sc:3d}  {tag}  {edges}")

    nontri_rigid = sorted([r for r in cano if r[3] and r[0] > 3], key=lambda r: (r[2], r[0]))
    if nontri_rigid:
        r = nontri_rigid[0]
        print(f"\n  smallest RIGID non-triangle: k={r[0]}, i={r[1]}, edges={r[5]}")
    defonly = sorted([r for r in cano if not r[3] and r[4] == 0], key=lambda r: (r[2], r[0]))
    if defonly:
        r = defonly[0]
        print(f"  smallest DEFORMABLE-but-NON-SMOOTHABLE: k={r[0]}, i={r[1]}, "
              f"2A={r[2]}, edges={r[5]}")


if __name__ == "__main__":
    main()

